(Positive) Quadratic Determinantal Representations of Quartic Curves and the Robinson Polynomial

We prove that every real nonnegative ternary quartic whose complex zero set is smooth can be represented as the determinant of a symmetric matrix with quadratic entries which is everywhere positive semidefinite. We show that the corresponding statement fails for the Robinson polynomial, answering a question by Buckley and \v{S}ivic.

==> anc/Robinson_Code/Parameters.txt <==
-- Parameters.txt
-- Please define a as desired
a = class3#0;


------------------
///
available options:

Free Choice:
a in {1,i}^{10}
 -- admissible formats:
 -- a = (1, ..., 1)
 -- a = {1, ..., 1}


Preloaded Classes:

Det. Rep. of type M_0
a = class0#k -- 0..k..925

 -- Det. Rep. of type M_0^0
 -- a = sclass0#k -- 0..k..437

 -- Det. Rep. of type M_0^1
 -- a = sclass1#k -- 0..k..377

 -- Det. Rep. of type M_0^2
 -- a = sclass2#k -- 0..k..109


Det. Rep. of type M_1
a = class1#k -- 0..k..86


Det. Rep. of type M_2
a = class2#k -- 0..k..9


Det. Rep. of type M_3
a = class3#k -- k = 0
///

==> anc/Robinson_Code/Robinson.m2 <==
-- Computation of all QDRs of the Robinson Polynomial
-- v December 02, 2024
restart

needsPackage "RealRoots";
load "RobinsonFunctions.m2";


R = QQ[v,w,mu]/(ideal(mu^4 - 10*mu^2 + 1, v^2 + w^2 + 1));
    -- affine coordinate ring of Q with mu = sqrt(2) + sqrt(3)
    s2 = (mu^3-9*mu)/2; -- s2 = sqrt(2)
    s3 = (11*mu-mu^3)/2; -- s3 = sqrt(3)

F = frac R;
    -- F = K(Q);

K = toField (F[i]/(ideal(i^2+1)));
    -- i = sqrt(-1);

-- Robinson form defined in projective plane with coordinates zi
S = QQ[z0,z1,z2,muz]/(ideal(muz^4 - 10*muz^2 + 1));
Rob = z0^6 + z1^6 + z2^6 - z0^4*z1^2 - z0^4*z2^2 -z0^2*z1^4 -
      z0^2*z2^4 - z1^4*z2^2 - z1^2*z2^4 + 3*z0^2*z1^2*z2^2;

-- ring for algebraic psd condition
S2 = QQ[u];
MinPol = u^4-10*u^2+1;
E = subsets(3);

use K;


-- normalization map defined by zi = Xi
X0 = 2*v^2+1;
X1 = v^3+2*v;
X2 = (v^2-1)*w;

x = {X0,X1,X2};
z = {z0,z1,z2};

-- points of evaluation
-- = preimages wrt normalization of singular points of Rob
q1 = {(1+s3*i)/2,(1-s3*i)/2};
q2 = {(1-s3*i)/2,(-1-s3*i)/2};
q3 = {(-1+s3*i)/2,(1+s3*i)/2};
q4 = {(-1+s3*i)/2,(-1-s3*i)/2};
q5 = {-s2*i/2,s2*i/2};
q6 = {-s2*i/2,-s2*i/2};
q7 = {s2*i,1}; 
q8 = {-s2*i,-1};
q9 = {1,s2*i};
q10 = {-1,-s2*i};

Q = {q1,q2,q3,q4,q5,q6,q7,q8,q9,q10};

-- divisor H, pullback of line section
H = 2*X0 + X1;

-- generators of cO_X(1)
ONE = (10:1);
G = aGens(GG(H,1), Q, ONE);


-- representation types (a posteriori determined)
-- case distinction based on h^0(C, La(1))
load "classes_Robinson.txt";
    -- h^0(C, La(1)) = 3 --> class3
    -- h^0(C, La(1)) = 2 --> class2
    -- h^0(C, La(1)) = 1 --> class1
    -- h^0(C, La(1)) = 0 --> class0

-- subclasses of class0 based on representing type M_0^k
load "subclasses_Robinson.txt";
    -- type M_0^0 -> sclass 0 (= QDRs)
    -- type M_0^1 -> sclass 1
    -- type M_0^2 -> sclass 2

-- Load desired a
load "Parameters.txt"

-- Computation of explicit determinantal representation
LaComputation(a)

==> anc/Robinson_Code/RobinsonFunctions.m2 <==
-- Functions supplementing Robinson_arXiv
-- v December 02, 2024

-- Zero-matrix
Zeros = (m,n) -> (
    -- m,n ... natural numbers (may be 0);
    -- return: matrix of zeros of dimension m x n;
    return map(R^m,R^n,{});
)


-- choose generators without obvious base points
ChooseGens = (ev, l1,l2) -> (

    possibleChoices := {};

    for G1 in subsets(0..l1#0-1, l2#0) do (
        for G2 in subsets(l1#0..l1#1-1, l2#1) do (
            for G3 in subsets(l1#1..l1#2-1, l2#2) do (
                G0 := G1|G2|G3;
                SUM := sum ev_G0;
                EVmin := min flatten entries SUM;
                if EVmin > 0 then (
                    possibleChoices = possibleChoices | {G0};
                );
            );
        );
    );
    return possibleChoices;
);


-- truth values: true = 1, false = 0
tv = x -> (
    -- x ... boolean value (true or false)
    -- return: true -> 1; false -> 0;
    if x == true then return 1
    else if x == false then return 0
)


-- Monomials for comparison of coefficients
Mon = (v,w,t) -> (
    -- v,w ... variables
    -- 3t ... desired degree
    -- return: monomials in v,w of degree at most 3t and deg_v at most 1;
    --         vw^(3d-1), w^(3d), vw^(3d-2), w^(3d-1), ..., vw, w^2, v, w, 1
    mon := new MutableList from (2*3*t+1:0);
    for j in (0..3*t-1) do (
        mon#(2*j) = v*w^(3*t-j-1);
        mon#(2*j+1) = w^(3*t-j);
    );
    mon#(6*t) = w^0;
    return ((toList mon) / (m -> sub(m,R)));
)


-- matrix of all monomials in three variables x = (x0,x1,x2) of degree d
PowerX = (x,t) -> (
    -- x ... list of three variables
    -- t ... desired degree
    -- return: x^t, x^(t-1)y, ..., x^(t-j)y^(j-k)z^k, ...
    pow := {};
    for j in 0..t do (
        for k in 0..j do (
            pow = pow | {(x#0)^(t-j)*(x#1)^(j-k)*(x#2)^k};
        );
    );
    return matrix{pow};
);


-- global sections of O_P^2(t), i.e. of O_Q(tH)
GG = (H,t) -> (
    -- H ... polynomial defining divisor H
    -- t ... desired twist
    -- return: 1) basis of polynomials mod (v^2 + w^2 + 1)
    --            of degree 3t
    --         2) twist t

    k := 2*3*t+1; -- number of polynomials returned
    GlobGens := new MutableList from (k:0);
    
    for j in (0..(3*t)) do (
        GlobGens#j = v^(3*t-j)*w^j;
    );
    for j in (0..(3*t-1)) do (
        GlobGens#(j+3*t+1) = v^(3*t-j-1)*w^j;
    );
    
    return (toList GlobGens, t);
)


-- Generators of L_a(t)
aGens = (GlobGens,Q,a) -> (
    -- GlobGens ... given set of rational functions f1, f2, ...
    --              = return pair of GG
    -- Q ... given set of points for evaluation
    -- a ... input vector of length 10 with entries in 1,i
    -- return: enumerators of generators f of O_Q(tH)
    --         satisfying f(qi)*1/H^t = RR*ai

    t = GlobGens#1;
    l = length(GlobGens#0);
    
    EvMat := mutableMatrix(F,20,l + 10);
    -- matrix of zeros with size of return
    
    for k in (0..length(Q)-1) do (
        ev := (GlobGens#0) / (section ->
            sub(section, {v=>(Q#k)#0, w=>(Q#k)#1})*
            sub(1/(H^t), {v=>(Q#k)#0, w=>(Q#k)#1}));

            -- real part of evaluation
            evR := ev / (section -> sub (section,{i=>0}));
            -- imaginary part of evaluation
            evI := (ev-evR) / (section -> sub(section,{i=>1}));
            
        for j in (0..l-1) do (
            EvMat_(2*k,j) = evR#j;
            EvMat_(2*k+1,j) = evI#j;

        if a#k == 1 then EvMat_(2*k,l + k) = -1
        else EvMat_(2*k + 1,l + k) = -1; -- else if a#k == i
        );
    );

    aGenerators := matrix{GlobGens#0} *
                   (gens(kernel(matrix(EvMat))))^{0..6*t};
    
    return aGenerators;
)

-- case distinction based on h^0(C, La(1))
cases = a -> (
    -- a ... input vector of length ten with entries in 1,i
    -- return: 1) H^0(X, La(1));
    --         2) h^0(X, La(1));
    
    Gens1 := aGens(GG(H,1),Q,a);
    return (Gens1, numColumns(Gens1));
)

-- Embed matrix of generators into next higher twist
EMB = Gens -> (
    -- Gens ... output pair of GG
    --          Gens0 = g1, g2, g3, ...
    -- return: g1*G1, g1*G2, g1*G3, g2*G1, g2*G2, g2*G3, ...
    --         in form of a row matrix
    
    Gens0 := (entries(Gens))#0; -- entries of matrix as list
    EMBED := Gens0 / (g -> sub(g*G,R));
    
    M := Zeros(1,0);
    for k in (0..length(Gens0)-1) do (
        M = M|(EMBED#k);
    );
    return M;
)


-- quotient of embedding H^0(X, La(t)) in H^0(X, La(t + twist))
EMBQuot = (aGenList,t,twist) -> (
    -- aGenList ... list of generators in different twists
    -- t ... lowest t such that h^0(X, La(t)) > 0
    -- twist ... target shift
    
    if twist == 0 then return aGenList

    -- if twist >= 0
    else (
    EMBED1 := EMB(aGenList#t); -- 1st embedding;
    
    SubMod1 := sub((coefficients(EMBED1,Variables => {v,w},
                                 Monomials => Mon(v,w,t+1)))#1,R);
    Mod1 := sub((coefficients(sub(aGenList#(t+1),R),
                              Variables => {v,w},
                              Monomials => Mon(v,w,t+1)))#1,R);
    Quot1 := matrix{Mon(v,w,t+1)}*
                    mingens((image Mod1)/(image SubMod1));

    ------------------------------------------------------------
    if twist >= 2 then (
    
    EMBED2 := EMB(EMBED1 | Quot1);
        -- morally equal to EMB(EMB(aGenList#t) | aGenList#(d+1));
        
    SubMod2 := sub((coefficients(EMBED2,Variables => {v,w},
                                 Monomials => Mon(v,w,t+2)))#1,R);
    Mod2 := sub((coefficients(sub(aGenList#(t+2),R),
                              Variables => {v,w},
                              Monomials => Mon(v,w,t+2)))#1,R);
    Quot2 := matrix{Mon(v,w,t+2)}*
                    mingens((image Mod2)/(image SubMod2));
    
    if twist == 3 then (
    
    EMBED3 := EMB(EMBED2 | Quot2);
    
    SubMod3 := sub((coefficients(EMBED3,Variables => {v,w},
                                 Monomials => Mon(v,w,t+3)))#1,R);
    Mod3 := sub((coefficients(sub(aGenList#(t+3),R),
                              Variables => {v,w},
                              Monomials => Mon(v,w,t+3)))#1,R);
    Quot3 := matrix{Mon(v,w,t+3)}*
                    mingens((image Mod3)/(image SubMod3));
    return(Quot1,Quot2,Quot3);
    )
    
    else return(Quot1,Quot2);
    )
    ------------------------------------------------------------
    
    else return({Quot1});
    );
)


-- computation of the det. rep. associated with La
LaComputation = a -> (
    print a;
    c := cases(a);

    aGenList := {aGens(GG(H,0),Q,a), c#0};
    
    if c#1 == 3 then (
        FinalGens := aGenList#0;
        return DetRep(FinalGens, c#1);
    )

    else if c#1 == 2 then (
        aGenList = aGenList | {aGens(GG(H,2),Q,a), aGens(GG(H,3),Q,a), aGens(GG(H,4),Q,a)};

        FinalGens0 := aGenList#1;
        EMBED := EMBQuot(aGenList,1,3);
        for k in (1..3) do (
            FinalGens0 = FinalGens0 | EMBED#(k-1);
        );

        l1 = numColumns FinalGens0;

        evGens := ((entries FinalGens0)#0) /
                  (section -> transpose matrix{
                      Q / (q -> tv(sub(section, {v => q#0, w => q#1}) != 0))
                  });
        
        Choice := ChooseGens(evGens,{2, l1, l1}, {2,1,0});
        for ch in Choice do (
            FinalGens := FinalGens0_ch;
            DR := DetRep(FinalGens,c#1);
            if (numColumns (DR#0) > 1) then (
                return DR;
            )
            else null;
        );
    )

    else if c#1 == 1 then (
        aGenList = aGenList | {aGens(GG(H,2),Q,a), aGens(GG(H,3),Q,a)};

        FinalGens0 := aGenList#1;
        EMBED := EMBQuot(aGenList,1,2);
        l1 := 1 + numColumns EMBED#0;
        l2 := l1 + numColumns EMBED#1;
        for k in (1..2) do (
            FinalGens0 = FinalGens0 | EMBED#(k-1);
            evGens := ((entries FinalGens0)#0) /
                    (section -> transpose matrix{
                        Q / (q -> tv(sub(section, {v => q#0, w => q#1}) != 0))
                    });
            
            Choice := ChooseGens(evGens, {1,l1,l2}, {1,1,k-1});
            if length Choice == 0 then null
            else (
                for ch in Choice do (
                    FinalGens := FinalGens0_ch;
                    DR := DetRep(FinalGens,c#1);
                    if (numColumns (DR#0) > 1) then (
                        return DR;
                    )
                    else null;
                );
            );
        );
    )

    else if c#1 == 0 then (
        aGenList = aGenList | {aGens(GG(H,2),Q,a)};
        FinalGens0 := aGenList#2;

        evGens := ((entries FinalGens0)#0) /
                  (section -> transpose matrix{
                      Q / (q -> tv(sub(section, {v => q#0, w => q#1}) != 0))
                  });
        
        M:= min flatten entries sum evGens_({0..2});

        if M > 0 then (
            DR := DetRep(FinalGens0, c#1);
            if numColumns (DR#0) > 1 then (
                evDR := sub(DR#0, {z0=>1,z1=>0,z2=>0,muz=>u});
                if isPSD(evDR) == true then return(DR | (1:"DetRep is psd"))
                else if isPSD(-evDR) == true then return(DR | (1:"DetRep is psd"))
                else return(DR | (1:"DetRep is not psd"));
            )
            else null;
        );

        aGenList = aGenList | {aGens(GG(H,3),Q,a)};
        EMBED := EMBQuot(aGenList,2,1);
        FinalGens0 = FinalGens0 | EMBED#0;
        l1 = numColumns FinalGens0;

        evGens := ((entries FinalGens0)#0) /
                  (section -> transpose matrix{
                      Q / (q -> tv(sub(section, {v => q#0, w => q#1}) != 0))
                  });
        
        for k in (1..3) do (
            Choice := ChooseGens(evGens, {3,l1,l1}, {3,k, 0});
            for ch in Choice do (
                FinalGens := FinalGens0_ch;
                DR := DetRep(FinalGens,c#1);
                if (numColumns (DR#0) > 1) then (
                    return DR;
                )
                else null;
            );
        );
    )
    else null;
);


-- determinantal representation
DetRep = (FinalGens, DIM) -> (
    -- FinalGens ... Generators of global sections of La(d), multiplied by H^d
    -- DIM ... number of global generators of La(1) 
    if DIM == 3 then ( -- 3 global sections of La(1)
        Ansatz := sub(FinalGens * PowerX(x,6),R);
        LinEq := sub((coefficients(Ansatz, Variables => {v,w}, Monomials => Mon(v,w,6)))#1,F);
        return (PowerX(z,6) * sub(mingens kernel LinEq,S), matrix{{6}});
    )
    --
    else if DIM == 2 then ( -- 2 global sections of La(1)
        g0 := FinalGens_(0,0);
        g1 := FinalGens_(0,1);
            g2 := FinalGens_(0,2);

        NZ := matrix{{0,1,3},{1,2,4},{3,4,5}};

        LinEq := Zeros(0,51); -- 51 ... number of variables
        degloss := {0,0,3};

        -- construction of linear system
        for k in (0..2) do (
            LinEq0 := new MutableList from (3:Zeros(31,15)) | (2:Zeros(31,3)); -- 31 ... length(Mon(s,t,5));
            LinEq0#(NZ_(k,0)) = (coefficients( sub(g0 * PowerX(x,4-(degloss#k)),R), Variables => {v,w}, Monomials => Mon(v,w,5)))#1;
            LinEq0#(NZ_(k,1)) = (coefficients( sub(g1 * PowerX(x,4-(degloss#k)),R), Variables => {v,w}, Monomials => Mon(v,w,5)))#1;
            LinEq0#(NZ_(k,2)) = (coefficients( sub(g2 * sub(PowerX(x,1-(degloss#k)),F),R), Variables => {v,w}, Monomials => Mon(v,w,5)))#1;
            SingleLinEq := Zeros(31,0);
            for j in (0..4) do (
                SingleLinEq = SingleLinEq | (LinEq0#j);
            );
            LinEq = LinEq || SingleLinEq;
            );

        Sol := sub(mingens kernel LinEq,R);
        for ind in (0..numColumns(Sol)-1) do (
            SolS := sub(Sol_{numColumns(Sol)-1-ind}, matrix{{0,0,muz}});
            use S;
            M1 := PowerX(z,4)*(SolS^{0..14}) | PowerX(z,4)*(SolS^{15..29}) | PowerX(z,1)*(SolS^{45..47});
            M2 := PowerX(z,4)*(SolS^{15..29}) | PowerX(z,4)*(SolS^{30..44}) | PowerX(z,1)*(SolS^{48..50});
            M3 := PowerX(z,1)*(SolS^{45..47}) | PowerX(z,1)*(SolS^{48..50}) | sub(Zeros(1,1),S);
            M := M1 || M2 || M3;
            if (ideal det M == ideal Rob) then (
                return (M, matrix{{4,4,1},{4,4,1},{1,1,-2}});
            )
            else return (matrix{{1}},matrix{{1}});
        );
    )
    
    --
    else if DIM == 1 then ( -- 1 global section of La(1)
        if numColumns FinalGens == 2 then ( -- 2x2 matrix
            U1 := (coefficients( sub((FinalGens_(0,0)) * PowerX(x,4),R), Variables => {v,w}, Monomials => Mon(v,w,5)))#1;
            V1 := (coefficients( sub((FinalGens_(0,1)) * PowerX(x,3),R), Variables => {v,w}, Monomials => Mon(v,w,5)))#1;
            U2 := (coefficients( sub((FinalGens_(0,0)) * PowerX(x,3),R), Variables => {v,w}, Monomials => Mon(v,w,5)))#1;
            V2 := (coefficients( sub((FinalGens_(0,1)) * PowerX(x,2),R), Variables => {v,w}, Monomials => Mon(v,w,5)))#1;
            LinEq := sub((U1|V1|Zeros(31,6))||(Zeros(31,15)|U2|V2),F);
            Sol := sub(mingens kernel LinEq,R);
            for ind in (0..numColumns(Sol)-1) do (
                SolS := sub(Sol_{numColumns(Sol)-1-ind}, matrix{{0,0,muz}});
                use S;
                M := (PowerX(z,4)*(SolS^{0..14}) | PowerX(z,3)*(SolS^{15..24})) || (PowerX(z,3)*(SolS^{15..24}) | PowerX(z,2)*(SolS^{25..30}));
                if (ideal det M == ideal Rob) then (
                    return (M, matrix{{4,3},{3,2}});
                )
                else return (matrix{{1}},matrix{{1}});
            );
        )

        else if numColumns FinalGens == 3 then ( -- 3x3 matrix
            g0 := FinalGens_(0,0);
            g1 := FinalGens_(0,1);
            g2 := FinalGens_(0,2);
            NZ := matrix{{0,1,2},{1,3,4},{2,4,5}};
            LinEq := Zeros(0,41);
            for k in (0..2) do (
                LinEq0 := new MutableList from {Zeros(31,15),Zeros(31,10),Zeros(31,6),Zeros(31,6),Zeros(31,3),Zeros(31,1)};
                LinEq0#(NZ_(k,0)) = (coefficients( sub(g0 * PowerX(x,4-k),R), Variables => {v,w}, Monomials => Mon(v,w,5)))#1;
                LinEq0#(NZ_(k,1)) = (coefficients( sub(g1 * PowerX(x,3-k),R), Variables => {v,w}, Monomials => Mon(v,w,5)))#1;
                LinEq0#(NZ_(k,2)) = (coefficients( sub(g2 * PowerX(x,2-k),R), Variables => {v,w}, Monomials => Mon(v,w,5)))#1;
                SingleLinEq := Zeros(31,0);
                for j in (0..5) do (
                    SingleLinEq = SingleLinEq | (LinEq0#j);
                );
                LinEq = LinEq || SingleLinEq;
            );
            Sol := sub(mingens kernel LinEq,R);
            for ind in (0..numColumns(Sol)-1) do (
                SolS := sub(Sol_{numColumns(Sol)-1-ind}, matrix{{0,0,muz}});
                use S;
                M1 := PowerX(z,4)*(SolS^{0..14}) | PowerX(z,3)*(SolS^{15..24}) | PowerX(z,2)*(SolS^{25..30});
                M2 := PowerX(z,3)*(SolS^{15..24}) | PowerX(z,2)*(SolS^{31..36}) | PowerX(z,1)*(SolS^{37..39});
                M3 := PowerX(z,2)*(SolS^{25..30}) | PowerX(z,1)*(SolS^{37..39}) | PowerX(z,0)*(SolS^{40});
                M := M1 || M2 || M3;
                if (ideal det M == ideal Rob) then (
                    return (M,matrix{{4,3,2},{3,2,1},{2,1,0}});
                )
                else (matrix{{1}},matrix{{1}});
            );
        )
    )

    -- RELEVANT CASE:
    else if DIM == 0 then ( -- 0 global sections of La(1)
        if numColumns FinalGens == 3 then ( --- 3x3 matrix
            g0 := FinalGens_(0,0);
            g1 := FinalGens_(0,1);
            g2 := FinalGens_(0,2);
            NZ := matrix{{0,1,2},{1,3,4},{2,4,5}};
            LinEq := Zeros(0,36);
            for k in (0..2) do (
                LinEq0 := new MutableList from (6:Zeros(25,6));
                LinEq0#(NZ_(k,0)) = (coefficients( sub(g0 * PowerX(x,2),R), Variables => {v,w}, Monomials => Mon(v,w,4)))#1;
                LinEq0#(NZ_(k,1)) = (coefficients( sub(g1 * PowerX(x,2),R), Variables => {v,w}, Monomials => Mon(v,w,4)))#1;
                LinEq0#(NZ_(k,2)) = (coefficients( sub(g2 * PowerX(x,2),R), Variables => {v,w}, Monomials => Mon(v,w,4)))#1;
                SingleLinEq := Zeros(25,0);
                for j in (0..5) do (
                    SingleLinEq = SingleLinEq | (LinEq0#j);
                );
                LinEq = LinEq || SingleLinEq;
            );
            Sol := sub(mingens kernel LinEq,R);
            for ind in (0..numColumns(Sol)-1) do (
                SolS := sub(Sol_{numColumns(Sol)-1-ind}, matrix{{0,0,muz}});
                use S;
                M1 := PowerX(z,2)*(SolS^{0..5}) | PowerX(z,2)*(SolS^{6..11}) | PowerX(z,2)*(SolS^{12..17});
                M2 := PowerX(z,2)*(SolS^{6..11}) | PowerX(z,2)*(SolS^{18..23}) | PowerX(z,2)*(SolS^{24..29});
                M3 := PowerX(z,2)*(SolS^{12..17}) | PowerX(z,2)*(SolS^{24..29}) | PowerX(z,2)*(SolS^{30..35});
                M := M1 || M2 || M3;
                if (ideal det M == ideal Rob) then (
                    return(M,matrix{{2,2,2},{2,2,2},{2,2,2}});
                )
            );
            return (matrix{{1}},matrix{{1}});
        )
        else if numColumns FinalGens == 4 then ( -- 4x4 matrix
            g0 := FinalGens_(0,0);
            g1 := FinalGens_(0,1);
            g2 := FinalGens_(0,2);
            g3 := FinalGens_(0,3);
            NZ := matrix{{0,1,2,6},{1,3,4,7},{2,4,5,8},{6,7,8,9}};
            LinEq := Zeros(0,46);
            degloss := (0,0,0,1);
            for k in (0..3) do (
                LinEq0 := new MutableList from (6:Zeros(25,6)) | (3:Zeros(25,3)) | (1:Zeros(25,1));
                LinEq0#(NZ_(k,0)) = (coefficients( sub(g0 * PowerX(x,2-(degloss#k)),R), Variables => {v,w}, Monomials => Mon(v,w,4)))#1;
                LinEq0#(NZ_(k,1)) = (coefficients( sub(g1 * PowerX(x,2-(degloss#k)),R), Variables => {v,w}, Monomials => Mon(v,w,4)))#1;
                LinEq0#(NZ_(k,2)) = (coefficients( sub(g2 * PowerX(x,2-(degloss#k)),R), Variables => {v,w}, Monomials => Mon(v,w,4)))#1;
                LinEq0#(NZ_(k,3)) = (coefficients( sub(g3 * PowerX(x,1-(degloss#k)),R), Variables => {v,w}, Monomials => Mon(v,w,4)))#1;
                SingleLinEq := Zeros(25,0);
                for j in (0..9) do (
                    SingleLinEq = SingleLinEq | (LinEq0#j);
                );
                LinEq = LinEq || SingleLinEq;
            );
            Sol := sub(mingens kernel LinEq,R);
            for ind in (0..numColumns(Sol)-1) do (
                SolS := sub(Sol_{numColumns(Sol)-1-ind}, matrix{{0,0,muz}});
                use S;
                M1 := PowerX(z,2)*(SolS^{0..5}) | PowerX(z,2)*(SolS^{6..11}) | PowerX(z,2)*(SolS^{12..17}) | PowerX(z,1)*(SolS^{36..38});
                M2 := PowerX(z,2)*(SolS^{6..11}) | PowerX(z,2)*(SolS^{18..23}) | PowerX(z,2)*(SolS^{24..29}) | PowerX(z,1)*(SolS^{39..41});
                M3 := PowerX(z,2)*(SolS^{12..17}) | PowerX(z,2)*(SolS^{24..29}) | PowerX(z,2)*(SolS^{30..35}) | PowerX(z,1)*(SolS^{42..44});
                M4 := PowerX(z,1)*(SolS^{36..38}) | PowerX(z,1)*(SolS^{39..41}) | PowerX(z,1)*(SolS^{42..44}) | PowerX(z,0)*(SolS^{45});
                M := M1 || M2 || M3 || M4;
                if (ideal det M == ideal Rob) then (
                    return(M,matrix{{2,2,2,1},{2,2,2,1},{2,2,2,1},{1,1,1,0}});
                )
                else null;
            );
            return (matrix{{1}},matrix{{1}});
        )
        else if numColumns FinalGens == 5 then (
            g0 := FinalGens_(0,0);
            g1 := FinalGens_(0,1);
            g2 := FinalGens_(0,2);
            g3 := FinalGens_(0,3);
            g4 := FinalGens_(0,4);
            NZ := matrix{{0,1,2,6,9},{1,3,4,7,10},{2,4,5,8,11},{6,7,8,12,13},{9,10,11,13,14}};
            LinEq := Zeros(0,57);
            degloss := (0,0,0,1,1);
            for k in (0..4) do (
                LinEq0 := new MutableList from (6:Zeros(25,6)) | (6:Zeros(25,3)) | (3:Zeros(25,1));
                LinEq0#(NZ_(k,0)) = (coefficients( sub(g0 * PowerX(x,2-(degloss#k)),R), Variables => {v,w}, Monomials => Mon(v,w,4)))#1;
                LinEq0#(NZ_(k,1)) = (coefficients( sub(g1 * PowerX(x,2-(degloss#k)),R), Variables => {v,w}, Monomials => Mon(v,w,4)))#1;
                LinEq0#(NZ_(k,2)) = (coefficients( sub(g2 * PowerX(x,2-(degloss#k)),R), Variables => {v,w}, Monomials => Mon(v,w,4)))#1;
                LinEq0#(NZ_(k,3)) = (coefficients( sub(g3 * PowerX(x,1-(degloss#k)),R), Variables => {v,w}, Monomials => Mon(v,w,4)))#1;
                LinEq0#(NZ_(k,4)) = (coefficients( sub(g4 * PowerX(x,1-(degloss#k)),R), Variables => {v,w}, Monomials => Mon(v,w,4)))#1;
                SingleLinEq := Zeros(25,0);
                for j in (0..14) do (
                    SingleLinEq = SingleLinEq | (LinEq0#j);
                );
                LinEq = LinEq || SingleLinEq;
            );
            Sol := sub(mingens kernel LinEq,R);
            for ind in (0..numColumns(Sol)-1) do (
                SolS := sub(Sol_{numColumns(Sol)-1-ind}, matrix{{0,0,muz}});
                use S;
                M1 := PowerX(z,2)*(SolS^{0..5}) | PowerX(z,2)*(SolS^{6..11}) | PowerX(z,2)*(SolS^{12..17}) | PowerX(z,1)*(SolS^{36..38}) | PowerX(z,1)*(SolS^{45..47});
                M2 := PowerX(z,2)*(SolS^{6..11}) | PowerX(z,2)*(SolS^{18..23}) | PowerX(z,2)*(SolS^{24..29}) | PowerX(z,1)*(SolS^{39..41}) | PowerX(z,1)*(SolS^{48..50});
                M3 := PowerX(z,2)*(SolS^{12..17}) | PowerX(z,2)*(SolS^{24..29}) | PowerX(z,2)*(SolS^{30..35}) | PowerX(z,1)*(SolS^{42..44}) | PowerX(z,1)*(SolS^{51..53});
                M4 := PowerX(z,1)*(SolS^{36..38}) | PowerX(z,1)*(SolS^{39..41}) | PowerX(z,1)*(SolS^{42..44}) | PowerX(z,0)*(SolS^{54}) | PowerX(z,0)*(SolS^{55});
                M5 := PowerX(z,1)*(SolS^{45..47}) | PowerX(z,1)*(SolS^{48..50}) | PowerX(z,1)*(SolS^{51..53}) | PowerX(z,0)*(SolS^{55}) | PowerX(z,0)*(SolS^{56});
                M := M1 || M2 || M3 || M4 || M5;
                if (ideal det M == ideal Rob) then (
                    return(M,matrix{{2,2,2,1,1},{2,2,2,1,1},{2,2,2,1,1},{1,1,1,0,0},{1,1,1,0,0}});
                )
                else null;
            );
            return (matrix{{1}},matrix{{1}});
        )
    );
)


-- symbolically decide if a given matrix is psd
isPSD = M -> (
    Minor0 := det M_{0}^{0};
    Minor1 := det M_{0,1}^{0,1};
    Minor2 := det M_{0,1,2}^{0,1,2};
    sylv := {};
    if Minor0*Minor1*Minor2 == 0 then return false
    else (
        for sets in E do (
            e := {0,1,2} / (i -> tv(isSubset({i},sets))+1);
            qe := Minor0^(e#0)*Minor1^(e#1)*Minor2^(e#2);
            sylv = sylv | {SylvesterCount(MinPol, qe, -4, 4)};
        );
        if sum sylv == 0 then return false
        else return true;
    )
)

==> anc/Robinson_Code/classes_Robinson.txt <==
--classes

class3 = {{1, 1, 1, 1, 1, 1, 1, 1, 1, 1}}
class2 = {{i, 1, 1, 1, 1, 1, 1, 1, 1, 1}, {1, i, 1, 1, 1, 1, 1, 1, 1, 1}, {1, 1, i, 1, 1, 1, 1, 1, 1, 1}, {1, 1, 1, i, 1, 1, 1, 1, 1, 1}, {1, 1, 1, 1, i, 1, 1, 1, 1, 1}, {1, 1, 1, 1, 1, i, 1, 1, 1, 1}, {1, 1, 1, 1, 1, 1, i, 1, 1, 1}, {1, 1, 1, 1, 1, 1, 1, i, 1, 1}, {1, 1, 1, 1, 1, 1, 1, 1, i, 1}, {1, 1, 1, 1, 1, 1, 1, 1, 1, i}}
class1 = {{i, i, 1, 1, 1, 1, 1, 1, 1, 1}, {i, 1, i, 1, 1, 1, 1, 1, 1, 1}, {1, i, i, 1, 1, 1, 1, 1, 1, 1}, {i, 1, 1, i, 1, 1, 1, 1, 1, 1}, {1, i, 1, i, 1, 1, 1, 1, 1, 1}, {1, 1, i, i, 1, 1, 1, 1, 1, 1}, {i, 1, 1, 1, i, 1, 1, 1, 1, 1}, {1, i, 1, 1, i, 1, 1, 1, 1, 1}, {1, 1, i, 1, i, 1, 1, 1, 1, 1}, {1, 1, 1, i, i, 1, 1, 1, 1, 1}, {i, 1, 1, i, i, 1, 1, 1, 1, 1}, {i, 1, 1, 1, 1, i, 1, 1, 1, 1}, {1, i, 1, 1, 1, i, 1, 1, 1, 1}, {1, 1, i, 1, 1, i, 1, 1, 1, 1}, {1, i, i, 1, 1, i, 1, 1, 1, 1}, {1, 1, 1, i, 1, i, 1, 1, 1, 1}, {1, 1, 1, 1, i, i, 1, 1, 1, 1}, {i, i, i, i, i, i, 1, 1, 1, 1}, {i, 1, 1, 1, 1, 1, i, 1, 1, 1}, {1, i, 1, 1, 1, 1, i, 1, 1, 1}, {1, 1, i, 1, 1, 1, i, 1, 1, 1}, {i, 1, i, 1, 1, 1, i, 1, 1, 1}, {1, 1, 1, i, 1, 1, i, 1, 1, 1}, {1, 1, 1, 1, i, 1, i, 1, 1, 1}, {1, 1, 1, 1, 1, i, i, 1, 1, 1}, {i, 1, 1, 1, 1, 1, 1, i, 1, 1}, {1, i, 1, 1, 1, 1, 1, i, 1, 1}, {1, 1, i, 1, 1, 1, 1, i, 1, 1}, {1, 1, 1, i, 1, 1, 1, i, 1, 1}, {1, i, 1, i, 1, 1, 1, i, 1, 1}, {1, 1, 1, 1, i, 1, 1, i, 1, 1}, {1, 1, 1, 1, 1, i, 1, i, 1, 1}, {1, 1, 1, 1, 1, 1, i, i, 1, 1}, {i, i, i, i, 1, 1, i, i, 1, 1}, {i, i, 1, 1, i, i, i, i, 1, 1}, {1, 1, i, i, i, i, i, i, 1, 1}, {i, 1, 1, 1, 1, 1, 1, 1, i, 1}, {1, i, 1, 1, 1, 1, 1, 1, i, 1}, {i, i, 1, 1, 1, 1, 1, 1, i, 1}, {1, 1, i, 1, 1, 1, 1, 1, i, 1}, {1, 1, 1, i, 1, 1, 1, 1, i, 1}, {1, 1, 1, 1, i, 1, 1, 1, i, 1}, {1, 1, 1, 1, 1, i, 1, 1, i, 1}, {1, 1, 1, 1, 1, 1, i, 1, i, 1}, {i, i, i, i, i, 1, i, 1, i, 1}, {1, 1, 1, 1, 1, i, i, 1, i, 1}, {i, 1, 1, i, i, i, i, 1, i, 1}, {1, 1, 1, 1, 1, 1, 1, i, i, 1}, {1, 1, 1, 1, i, 1, 1, i, i, 1}, {i, i, i, i, 1, i, 1, i, i, 1}, {1, i, i, 1, i, i, 1, i, i, 1}, {i, 1, i, 1, i, 1, i, i, i, 1}, {1, i, 1, i, 1, i, i, i, i, 1}, {i, i, 1, 1, i, i, i, i, i, 1}, {i, 1, 1, 1, 1, 1, 1, 1, 1, i}, {1, i, 1, 1, 1, 1, 1, 1, 1, i}, {1, 1, i, 1, 1, 1, 1, 1, 1, i}, {1, 1, 1, i, 1, 1, 1, 1, 1, i}, {1, 1, i, i, 1, 1, 1, 1, 1, i}, {1, 1, 1, 1, i, 1, 1, 1, 1, i}, {1, 1, 1, 1, 1, i, 1, 1, 1, i}, {1, 1, 1, 1, 1, 1, i, 1, 1, i}, {1, 1, 1, 1, i, 1, i, 1, 1, i}, {i, i, i, i, 1, i, i, 1, 1, i}, {1, i, i, 1, i, i, i, 1, 1, i}, {1, 1, 1, 1, 1, 1, 1, i, 1, i}, {i, i, i, i, i, 1, 1, i, 1, i}, {1, 1, 1, 1, 1, i, 1, i, 1, i}, {i, 1, 1, i, i, i, 1, i, 1, i}, {1, i, 1, i, i, 1, i, i, 1, i}, {i, 1, i, 1, 1, i, i, i, 1, i}, {1, 1, i, i, i, i, i, i, 1, i}, {1, 1, 1, 1, 1, 1, 1, 1, i, i}, {i, i, i, i, 1, 1, 1, 1, i, i}, {i, 1, i, 1, i, i, 1, 1, i, i}, {1, i, 1, i, i, i, 1, 1, i, i}, {i, i, 1, 1, i, 1, i, 1, i, i}, {1, 1, i, i, 1, i, i, 1, i, i}, {i, 1, i, 1, i, i, i, 1, i, i}, {1, 1, i, i, i, 1, 1, i, i, i}, {i, i, 1, 1, 1, i, 1, i, i, i}, {1, i, 1, i, i, i, 1, i, i, i}, {1, i, i, 1, 1, 1, i, i, i, i}, {i, 1, 1, i, 1, 1, i, i, i, i}, {i, 1, 1, i, i, 1, i, i, i, i}, {1, i, i, 1, 1, i, i, i, i, i}, {i, i, i, i, i, i, i, i, i, i}} 
class0 = {{i, i, i, 1, 1, 1, 1, 1, 1, 1}, {i, i, 1, i, 1, 1, 1, 1, 1, 1}, {i, 1, i, i, 1, 1, 1, 1, 1, 1}, {1, i, i, i, 1, 1, 1, 1, 1, 1}, {i, i, i, i, 1, 1, 1, 1, 1, 1}, {i, i, 1, 1, i, 1, 1, 1, 1, 1}, {i, 1, i, 1, i, 1, 1, 1, 1, 1}, {1, i, i, 1, i, 1, 1, 1, 1, 1}, {i, i, i, 1, i, 1, 1, 1, 1, 1}, {1, i, 1, i, i, 1, 1, 1, 1, 1}, {i, i, 1, i, i, 1, 1, 1, 1, 1}, {1, 1, i, i, i, 1, 1, 1, 1, 1}, {i, 1, i, i, i, 1, 1, 1, 1, 1}, {1, i, i, i, i, 1, 1, 1, 1, 1}, {i, i, i, i, i, 1, 1, 1, 1, 1}, {i, i, 1, 1, 1, i, 1, 1, 1, 1}, {i, 1, i, 1, 1, i, 1, 1, 1, 1}, {i, i, i, 1, 1, i, 1, 1, 1, 1}, {i, 1, 1, i, 1, i, 1, 1, 1, 1}, {1, i, 1, i, 1, i, 1, 1, 1, 1}, {i, i, 1, i, 1, i, 1, 1, 1, 1}, {1, 1, i, i, 1, i, 1, 1, 1, 1}, {i, 1, i, i, 1, i, 1, 1, 1, 1}, {1, i, i, i, 1, i, 1, 1, 1, 1}, {i, i, i, i, 1, i, 1, 1, 1, 1}, {i, 1, 1, 1, i, i, 1, 1, 1, 1}, {1, i, 1, 1, i, i, 1, 1, 1, 1}, {i, i, 1, 1, i, i, 1, 1, 1, 1}, {1, 1, i, 1, i, i, 1, 1, 1, 1}, {i, 1, i, 1, i, i, 1, 1, 1, 1}, {1, i, i, 1, i, i, 1, 1, 1, 1}, {i, i, i, 1, i, i, 1, 1, 1, 1}, {1, 1, 1, i, i, i, 1, 1, 1, 1}, {i, 1, 1, i, i, i, 1, 1, 1, 1}, {1, i, 1, i, i, i, 1, 1, 1, 1}, {i, i, 1, i, i, i, 1, 1, 1, 1}, {1, 1, i, i, i, i, 1, 1, 1, 1}, {i, 1, i, i, i, i, 1, 1, 1, 1}, {1, i, i, i, i, i, 1, 1, 1, 1}, {i, i, 1, 1, 1, 1, i, 1, 1, 1}, {1, i, i, 1, 1, 1, i, 1, 1, 1}, {i, i, i, 1, 1, 1, i, 1, 1, 1}, {i, 1, 1, i, 1, 1, i, 1, 1, 1}, {1, i, 1, i, 1, 1, i, 1, 1, 1}, {i, i, 1, i, 1, 1, i, 1, 1, 1}, {1, 1, i, i, 1, 1, i, 1, 1, 1}, {i, 1, i, i, 1, 1, i, 1, 1, 1}, {1, i, i, i, 1, 1, i, 1, 1, 1}, {i, i, i, i, 1, 1, i, 1, 1, 1}, {i, 1, 1, 1, i, 1, i, 1, 1, 1}, {1, i, 1, 1, i, 1, i, 1, 1, 1}, {i, i, 1, 1, i, 1, i, 1, 1, 1}, {1, 1, i, 1, i, 1, i, 1, 1, 1}, {i, 1, i, 1, i, 1, i, 1, 1, 1}, {1, i, i, 1, i, 1, i, 1, 1, 1}, {i, i, i, 1, i, 1, i, 1, 1, 1}, {1, 1, 1, i, i, 1, i, 1, 1, 1}, {i, 1, 1, i, i, 1, i, 1, 1, 1}, {1, i, 1, i, i, 1, i, 1, 1, 1}, {i, i, 1, i, i, 1, i, 1, 1, 1}, {1, 1, i, i, i, 1, i, 1, 1, 1}, {i, 1, i, i, i, 1, i, 1, 1, 1}, {1, i, i, i, i, 1, i, 1, 1, 1}, {i, i, i, i, i, 1, i, 1, 1, 1}, {i, 1, 1, 1, 1, i, i, 1, 1, 1}, {1, i, 1, 1, 1, i, i, 1, 1, 1}, {i, i, 1, 1, 1, i, i, 1, 1, 1}, {1, 1, i, 1, 1, i, i, 1, 1, 1}, {i, 1, i, 1, 1, i, i, 1, 1, 1}, {1, i, i, 1, 1, i, i, 1, 1, 1}, {i, i, i, 1, 1, i, i, 1, 1, 1}, {1, 1, 1, i, 1, i, i, 1, 1, 1}, {i, 1, 1, i, 1, i, i, 1, 1, 1}, {1, i, 1, i, 1, i, i, 1, 1, 1}, {i, i, 1, i, 1, i, i, 1, 1, 1}, {1, 1, i, i, 1, i, i, 1, 1, 1}, {i, 1, i, i, 1, i, i, 1, 1, 1}, {1, i, i, i, 1, i, i, 1, 1, 1}, {i, i, i, i, 1, i, i, 1, 1, 1}, {1, 1, 1, 1, i, i, i, 1, 1, 1}, {i, 1, 1, 1, i, i, i, 1, 1, 1}, {1, i, 1, 1, i, i, i, 1, 1, 1}, {i, i, 1, 1, i, i, i, 1, 1, 1}, {1, 1, i, 1, i, i, i, 1, 1, 1}, {i, 1, i, 1, i, i, i, 1, 1, 1}, {1, i, i, 1, i, i, i, 1, 1, 1}, {i, i, i, 1, i, i, i, 1, 1, 1}, {1, 1, 1, i, i, i, i, 1, 1, 1}, {i, 1, 1, i, i, i, i, 1, 1, 1}, {1, i, 1, i, i, i, i, 1, 1, 1}, {i, i, 1, i, i, i, i, 1, 1, 1}, {1, 1, i, i, i, i, i, 1, 1, 1}, {i, 1, i, i, i, i, i, 1, 1, 1}, {1, i, i, i, i, i, i, 1, 1, 1}, {i, i, i, i, i, i, i, 1, 1, 1}, {i, i, 1, 1, 1, 1, 1, i, 1, 1}, {i, 1, i, 1, 1, 1, 1, i, 1, 1}, {1, i, i, 1, 1, 1, 1, i, 1, 1}, {i, i, i, 1, 1, 1, 1, i, 1, 1}, {i, 1, 1, i, 1, 1, 1, i, 1, 1}, {i, i, 1, i, 1, 1, 1, i, 1, 1}, {1, 1, i, i, 1, 1, 1, i, 1, 1}, {i, 1, i, i, 1, 1, 1, i, 1, 1}, {1, i, i, i, 1, 1, 1, i, 1, 1}, {i, i, i, i, 1, 1, 1, i, 1, 1}, {i, 1, 1, 1, i, 1, 1, i, 1, 1}, {1, i, 1, 1, i, 1, 1, i, 1, 1}, {i, i, 1, 1, i, 1, 1, i, 1, 1}, {1, 1, i, 1, i, 1, 1, i, 1, 1}, {i, 1, i, 1, i, 1, 1, i, 1, 1}, {1, i, i, 1, i, 1, 1, i, 1, 1}, {i, i, i, 1, i, 1, 1, i, 1, 1}, {1, 1, 1, i, i, 1, 1, i, 1, 1}, {i, 1, 1, i, i, 1, 1, i, 1, 1}, {1, i, 1, i, i, 1, 1, i, 1, 1}, {i, i, 1, i, i, 1, 1, i, 1, 1}, {1, 1, i, i, i, 1, 1, i, 1, 1}, {i, 1, i, i, i, 1, 1, i, 1, 1}, {1, i, i, i, i, 1, 1, i, 1, 1}, {i, i, i, i, i, 1, 1, i, 1, 1}, {i, 1, 1, 1, 1, i, 1, i, 1, 1}, {1, i, 1, 1, 1, i, 1, i, 1, 1}, {i, i, 1, 1, 1, i, 1, i, 1, 1}, {1, 1, i, 1, 1, i, 1, i, 1, 1}, {i, 1, i, 1, 1, i, 1, i, 1, 1}, {1, i, i, 1, 1, i, 1, i, 1, 1}, {i, i, i, 1, 1, i, 1, i, 1, 1}, {1, 1, 1, i, 1, i, 1, i, 1, 1}, {i, 1, 1, i, 1, i, 1, i, 1, 1}, {1, i, 1, i, 1, i, 1, i, 1, 1}, {i, i, 1, i, 1, i, 1, i, 1, 1}, {1, 1, i, i, 1, i, 1, i, 1, 1}, {i, 1, i, i, 1, i, 1, i, 1, 1}, {1, i, i, i, 1, i, 1, i, 1, 1}, {i, i, i, i, 1, i, 1, i, 1, 1}, {1, 1, 1, 1, i, i, 1, i, 1, 1}, {i, 1, 1, 1, i, i, 1, i, 1, 1}, {1, i, 1, 1, i, i, 1, i, 1, 1}, {i, i, 1, 1, i, i, 1, i, 1, 1}, {1, 1, i, 1, i, i, 1, i, 1, 1}, {i, 1, i, 1, i, i, 1, i, 1, 1}, {1, i, i, 1, i, i, 1, i, 1, 1}, {i, i, i, 1, i, i, 1, i, 1, 1}, {1, 1, 1, i, i, i, 1, i, 1, 1}, {i, 1, 1, i, i, i, 1, i, 1, 1}, {1, i, 1, i, i, i, 1, i, 1, 1}, {i, i, 1, i, i, i, 1, i, 1, 1}, {1, 1, i, i, i, i, 1, i, 1, 1}, {i, 1, i, i, i, i, 1, i, 1, 1}, {1, i, i, i, i, i, 1, i, 1, 1}, {i, i, i, i, i, i, 1, i, 1, 1}, {i, 1, 1, 1, 1, 1, i, i, 1, 1}, {1, i, 1, 1, 1, 1, i, i, 1, 1}, {i, i, 1, 1, 1, 1, i, i, 1, 1}, {1, 1, i, 1, 1, 1, i, i, 1, 1}, {i, 1, i, 1, 1, 1, i, i, 1, 1}, {1, i, i, 1, 1, 1, i, i, 1, 1}, {i, i, i, 1, 1, 1, i, i, 1, 1}, {1, 1, 1, i, 1, 1, i, i, 1, 1}, {i, 1, 1, i, 1, 1, i, i, 1, 1}, {1, i, 1, i, 1, 1, i, i, 1, 1}, {i, i, 1, i, 1, 1, i, i, 1, 1}, {1, 1, i, i, 1, 1, i, i, 1, 1}, {i, 1, i, i, 1, 1, i, i, 1, 1}, {1, i, i, i, 1, 1, i, i, 1, 1}, {1, 1, 1, 1, i, 1, i, i, 1, 1}, {i, 1, 1, 1, i, 1, i, i, 1, 1}, {1, i, 1, 1, i, 1, i, i, 1, 1}, {i, i, 1, 1, i, 1, i, i, 1, 1}, {1, 1, i, 1, i, 1, i, i, 1, 1}, {i, 1, i, 1, i, 1, i, i, 1, 1}, {1, i, i, 1, i, 1, i, i, 1, 1}, {i, i, i, 1, i, 1, i, i, 1, 1}, {1, 1, 1, i, i, 1, i, i, 1, 1}, {i, 1, 1, i, i, 1, i, i, 1, 1}, {1, i, 1, i, i, 1, i, i, 1, 1}, {i, i, 1, i, i, 1, i, i, 1, 1}, {1, 1, i, i, i, 1, i, i, 1, 1}, {i, 1, i, i, i, 1, i, i, 1, 1}, {1, i, i, i, i, 1, i, i, 1, 1}, {i, i, i, i, i, 1, i, i, 1, 1}, {1, 1, 1, 1, 1, i, i, i, 1, 1}, {i, 1, 1, 1, 1, i, i, i, 1, 1}, {1, i, 1, 1, 1, i, i, i, 1, 1}, {i, i, 1, 1, 1, i, i, i, 1, 1}, {1, 1, i, 1, 1, i, i, i, 1, 1}, {i, 1, i, 1, 1, i, i, i, 1, 1}, {1, i, i, 1, 1, i, i, i, 1, 1}, {i, i, i, 1, 1, i, i, i, 1, 1}, {1, 1, 1, i, 1, i, i, i, 1, 1}, {i, 1, 1, i, 1, i, i, i, 1, 1}, {1, i, 1, i, 1, i, i, i, 1, 1}, {i, i, 1, i, 1, i, i, i, 1, 1}, {1, 1, i, i, 1, i, i, i, 1, 1}, {i, 1, i, i, 1, i, i, i, 1, 1}, {1, i, i, i, 1, i, i, i, 1, 1}, {i, i, i, i, 1, i, i, i, 1, 1}, {1, 1, 1, 1, i, i, i, i, 1, 1}, {i, 1, 1, 1, i, i, i, i, 1, 1}, {1, i, 1, 1, i, i, i, i, 1, 1}, {1, 1, i, 1, i, i, i, i, 1, 1}, {i, 1, i, 1, i, i, i, i, 1, 1}, {1, i, i, 1, i, i, i, i, 1, 1}, {i, i, i, 1, i, i, i, i, 1, 1}, {1, 1, 1, i, i, i, i, i, 1, 1}, {i, 1, 1, i, i, i, i, i, 1, 1}, {1, i, 1, i, i, i, i, i, 1, 1}, {i, i, 1, i, i, i, i, i, 1, 1}, {i, 1, i, i, i, i, i, i, 1, 1}, {1, i, i, i, i, i, i, i, 1, 1}, {i, i, i, i, i, i, i, i, 1, 1}, {i, 1, i, 1, 1, 1, 1, 1, i, 1}, {1, i, i, 1, 1, 1, 1, 1, i, 1}, {i, i, i, 1, 1, 1, 1, 1, i, 1}, {i, 1, 1, i, 1, 1, 1, 1, i, 1}, {1, i, 1, i, 1, 1, 1, 1, i, 1}, {i, i, 1, i, 1, 1, 1, 1, i, 1}, {1, 1, i, i, 1, 1, 1, 1, i, 1}, {i, 1, i, i, 1, 1, 1, 1, i, 1}, {1, i, i, i, 1, 1, 1, 1, i, 1}, {i, i, i, i, 1, 1, 1, 1, i, 1}, {i, 1, 1, 1, i, 1, 1, 1, i, 1}, {1, i, 1, 1, i, 1, 1, 1, i, 1}, {i, i, 1, 1, i, 1, 1, 1, i, 1}, {1, 1, i, 1, i, 1, 1, 1, i, 1}, {i, 1, i, 1, i, 1, 1, 1, i, 1}, {1, i, i, 1, i, 1, 1, 1, i, 1}, {i, i, i, 1, i, 1, 1, 1, i, 1}, {1, 1, 1, i, i, 1, 1, 1, i, 1}, {i, 1, 1, i, i, 1, 1, 1, i, 1}, {1, i, 1, i, i, 1, 1, 1, i, 1}, {i, i, 1, i, i, 1, 1, 1, i, 1}, {1, 1, i, i, i, 1, 1, 1, i, 1}, {i, 1, i, i, i, 1, 1, 1, i, 1}, {1, i, i, i, i, 1, 1, 1, i, 1}, {i, i, i, i, i, 1, 1, 1, i, 1}, {i, 1, 1, 1, 1, i, 1, 1, i, 1}, {1, i, 1, 1, 1, i, 1, 1, i, 1}, {i, i, 1, 1, 1, i, 1, 1, i, 1}, {1, 1, i, 1, 1, i, 1, 1, i, 1}, {i, 1, i, 1, 1, i, 1, 1, i, 1}, {1, i, i, 1, 1, i, 1, 1, i, 1}, {i, i, i, 1, 1, i, 1, 1, i, 1}, {1, 1, 1, i, 1, i, 1, 1, i, 1}, {i, 1, 1, i, 1, i, 1, 1, i, 1}, {1, i, 1, i, 1, i, 1, 1, i, 1}, {i, i, 1, i, 1, i, 1, 1, i, 1}, {1, 1, i, i, 1, i, 1, 1, i, 1}, {i, 1, i, i, 1, i, 1, 1, i, 1}, {1, i, i, i, 1, i, 1, 1, i, 1}, {i, i, i, i, 1, i, 1, 1, i, 1}, {1, 1, 1, 1, i, i, 1, 1, i, 1}, {i, 1, 1, 1, i, i, 1, 1, i, 1}, {1, i, 1, 1, i, i, 1, 1, i, 1}, {i, i, 1, 1, i, i, 1, 1, i, 1}, {1, 1, i, 1, i, i, 1, 1, i, 1}, {i, 1, i, 1, i, i, 1, 1, i, 1}, {1, i, i, 1, i, i, 1, 1, i, 1}, {i, i, i, 1, i, i, 1, 1, i, 1}, {1, 1, 1, i, i, i, 1, 1, i, 1}, {i, 1, 1, i, i, i, 1, 1, i, 1}, {1, i, 1, i, i, i, 1, 1, i, 1}, {i, i, 1, i, i, i, 1, 1, i, 1}, {1, 1, i, i, i, i, 1, 1, i, 1}, {i, 1, i, i, i, i, 1, 1, i, 1}, {1, i, i, i, i, i, 1, 1, i, 1}, {i, i, i, i, i, i, 1, 1, i, 1}, {i, 1, 1, 1, 1, 1, i, 1, i, 1}, {1, i, 1, 1, 1, 1, i, 1, i, 1}, {i, i, 1, 1, 1, 1, i, 1, i, 1}, {1, 1, i, 1, 1, 1, i, 1, i, 1}, {i, 1, i, 1, 1, 1, i, 1, i, 1}, {1, i, i, 1, 1, 1, i, 1, i, 1}, {i, i, i, 1, 1, 1, i, 1, i, 1}, {1, 1, 1, i, 1, 1, i, 1, i, 1}, {i, 1, 1, i, 1, 1, i, 1, i, 1}, {1, i, 1, i, 1, 1, i, 1, i, 1}, {i, i, 1, i, 1, 1, i, 1, i, 1}, {1, 1, i, i, 1, 1, i, 1, i, 1}, {i, 1, i, i, 1, 1, i, 1, i, 1}, {1, i, i, i, 1, 1, i, 1, i, 1}, {i, i, i, i, 1, 1, i, 1, i, 1}, {1, 1, 1, 1, i, 1, i, 1, i, 1}, {i, 1, 1, 1, i, 1, i, 1, i, 1}, {1, i, 1, 1, i, 1, i, 1, i, 1}, {i, i, 1, 1, i, 1, i, 1, i, 1}, {1, 1, i, 1, i, 1, i, 1, i, 1}, {i, 1, i, 1, i, 1, i, 1, i, 1}, {1, i, i, 1, i, 1, i, 1, i, 1}, {i, i, i, 1, i, 1, i, 1, i, 1}, {1, 1, 1, i, i, 1, i, 1, i, 1}, {i, 1, 1, i, i, 1, i, 1, i, 1}, {1, i, 1, i, i, 1, i, 1, i, 1}, {i, i, 1, i, i, 1, i, 1, i, 1}, {1, 1, i, i, i, 1, i, 1, i, 1}, {i, 1, i, i, i, 1, i, 1, i, 1}, {1, i, i, i, i, 1, i, 1, i, 1}, {i, 1, 1, 1, 1, i, i, 1, i, 1}, {1, i, 1, 1, 1, i, i, 1, i, 1}, {i, i, 1, 1, 1, i, i, 1, i, 1}, {1, 1, i, 1, 1, i, i, 1, i, 1}, {i, 1, i, 1, 1, i, i, 1, i, 1}, {1, i, i, 1, 1, i, i, 1, i, 1}, {i, i, i, 1, 1, i, i, 1, i, 1}, {1, 1, 1, i, 1, i, i, 1, i, 1}, {i, 1, 1, i, 1, i, i, 1, i, 1}, {1, i, 1, i, 1, i, i, 1, i, 1}, {i, i, 1, i, 1, i, i, 1, i, 1}, {1, 1, i, i, 1, i, i, 1, i, 1}, {i, 1, i, i, 1, i, i, 1, i, 1}, {1, i, i, i, 1, i, i, 1, i, 1}, {i, i, i, i, 1, i, i, 1, i, 1}, {1, 1, 1, 1, i, i, i, 1, i, 1}, {i, 1, 1, 1, i, i, i, 1, i, 1}, {1, i, 1, 1, i, i, i, 1, i, 1}, {i, i, 1, 1, i, i, i, 1, i, 1}, {1, 1, i, 1, i, i, i, 1, i, 1}, {i, 1, i, 1, i, i, i, 1, i, 1}, {1, i, i, 1, i, i, i, 1, i, 1}, {i, i, i, 1, i, i, i, 1, i, 1}, {1, 1, 1, i, i, i, i, 1, i, 1}, {1, i, 1, i, i, i, i, 1, i, 1}, {i, i, 1, i, i, i, i, 1, i, 1}, {1, 1, i, i, i, i, i, 1, i, 1}, {i, 1, i, i, i, i, i, 1, i, 1}, {1, i, i, i, i, i, i, 1, i, 1}, {i, i, i, i, i, i, i, 1, i, 1}, {i, 1, 1, 1, 1, 1, 1, i, i, 1}, {1, i, 1, 1, 1, 1, 1, i, i, 1}, {i, i, 1, 1, 1, 1, 1, i, i, 1}, {1, 1, i, 1, 1, 1, 1, i, i, 1}, {i, 1, i, 1, 1, 1, 1, i, i, 1}, {1, i, i, 1, 1, 1, 1, i, i, 1}, {i, i, i, 1, 1, 1, 1, i, i, 1}, {1, 1, 1, i, 1, 1, 1, i, i, 1}, {i, 1, 1, i, 1, 1, 1, i, i, 1}, {1, i, 1, i, 1, 1, 1, i, i, 1}, {i, i, 1, i, 1, 1, 1, i, i, 1}, {1, 1, i, i, 1, 1, 1, i, i, 1}, {i, 1, i, i, 1, 1, 1, i, i, 1}, {1, i, i, i, 1, 1, 1, i, i, 1}, {i, i, i, i, 1, 1, 1, i, i, 1}, {i, 1, 1, 1, i, 1, 1, i, i, 1}, {1, i, 1, 1, i, 1, 1, i, i, 1}, {i, i, 1, 1, i, 1, 1, i, i, 1}, {1, 1, i, 1, i, 1, 1, i, i, 1}, {i, 1, i, 1, i, 1, 1, i, i, 1}, {1, i, i, 1, i, 1, 1, i, i, 1}, {i, i, i, 1, i, 1, 1, i, i, 1}, {1, 1, 1, i, i, 1, 1, i, i, 1}, {i, 1, 1, i, i, 1, 1, i, i, 1}, {1, i, 1, i, i, 1, 1, i, i, 1}, {i, i, 1, i, i, 1, 1, i, i, 1}, {1, 1, i, i, i, 1, 1, i, i, 1}, {i, 1, i, i, i, 1, 1, i, i, 1}, {1, i, i, i, i, 1, 1, i, i, 1}, {i, i, i, i, i, 1, 1, i, i, 1}, {1, 1, 1, 1, 1, i, 1, i, i, 1}, {i, 1, 1, 1, 1, i, 1, i, i, 1}, {1, i, 1, 1, 1, i, 1, i, i, 1}, {i, i, 1, 1, 1, i, 1, i, i, 1}, {1, 1, i, 1, 1, i, 1, i, i, 1}, {i, 1, i, 1, 1, i, 1, i, i, 1}, {1, i, i, 1, 1, i, 1, i, i, 1}, {i, i, i, 1, 1, i, 1, i, i, 1}, {1, 1, 1, i, 1, i, 1, i, i, 1}, {i, 1, 1, i, 1, i, 1, i, i, 1}, {1, i, 1, i, 1, i, 1, i, i, 1}, {i, i, 1, i, 1, i, 1, i, i, 1}, {1, 1, i, i, 1, i, 1, i, i, 1}, {i, 1, i, i, 1, i, 1, i, i, 1}, {1, i, i, i, 1, i, 1, i, i, 1}, {1, 1, 1, 1, i, i, 1, i, i, 1}, {i, 1, 1, 1, i, i, 1, i, i, 1}, {1, i, 1, 1, i, i, 1, i, i, 1}, {i, i, 1, 1, i, i, 1, i, i, 1}, {1, 1, i, 1, i, i, 1, i, i, 1}, {i, 1, i, 1, i, i, 1, i, i, 1}, {i, i, i, 1, i, i, 1, i, i, 1}, {1, 1, 1, i, i, i, 1, i, i, 1}, {i, 1, 1, i, i, i, 1, i, i, 1}, {1, i, 1, i, i, i, 1, i, i, 1}, {i, i, 1, i, i, i, 1, i, i, 1}, {1, 1, i, i, i, i, 1, i, i, 1}, {i, 1, i, i, i, i, 1, i, i, 1}, {1, i, i, i, i, i, 1, i, i, 1}, {i, i, i, i, i, i, 1, i, i, 1}, {1, 1, 1, 1, 1, 1, i, i, i, 1}, {i, 1, 1, 1, 1, 1, i, i, i, 1}, {1, i, 1, 1, 1, 1, i, i, i, 1}, {i, i, 1, 1, 1, 1, i, i, i, 1}, {1, 1, i, 1, 1, 1, i, i, i, 1}, {i, 1, i, 1, 1, 1, i, i, i, 1}, {1, i, i, 1, 1, 1, i, i, i, 1}, {i, i, i, 1, 1, 1, i, i, i, 1}, {1, 1, 1, i, 1, 1, i, i, i, 1}, {i, 1, 1, i, 1, 1, i, i, i, 1}, {1, i, 1, i, 1, 1, i, i, i, 1}, {i, i, 1, i, 1, 1, i, i, i, 1}, {1, 1, i, i, 1, 1, i, i, i, 1}, {i, 1, i, i, 1, 1, i, i, i, 1}, {1, i, i, i, 1, 1, i, i, i, 1}, {i, i, i, i, 1, 1, i, i, i, 1}, {1, 1, 1, 1, i, 1, i, i, i, 1}, {i, 1, 1, 1, i, 1, i, i, i, 1}, {1, i, 1, 1, i, 1, i, i, i, 1}, {i, i, 1, 1, i, 1, i, i, i, 1}, {1, 1, i, 1, i, 1, i, i, i, 1}, {1, i, i, 1, i, 1, i, i, i, 1}, {i, i, i, 1, i, 1, i, i, i, 1}, {1, 1, 1, i, i, 1, i, i, i, 1}, {i, 1, 1, i, i, 1, i, i, i, 1}, {1, i, 1, i, i, 1, i, i, i, 1}, {i, i, 1, i, i, 1, i, i, i, 1}, {1, 1, i, i, i, 1, i, i, i, 1}, {i, 1, i, i, i, 1, i, i, i, 1}, {1, i, i, i, i, 1, i, i, i, 1}, {i, i, i, i, i, 1, i, i, i, 1}, {1, 1, 1, 1, 1, i, i, i, i, 1}, {i, 1, 1, 1, 1, i, i, i, i, 1}, {1, i, 1, 1, 1, i, i, i, i, 1}, {i, i, 1, 1, 1, i, i, i, i, 1}, {1, 1, i, 1, 1, i, i, i, i, 1}, {i, 1, i, 1, 1, i, i, i, i, 1}, {1, i, i, 1, 1, i, i, i, i, 1}, {i, i, i, 1, 1, i, i, i, i, 1}, {1, 1, 1, i, 1, i, i, i, i, 1}, {i, 1, 1, i, 1, i, i, i, i, 1}, {i, i, 1, i, 1, i, i, i, i, 1}, {1, 1, i, i, 1, i, i, i, i, 1}, {i, 1, i, i, 1, i, i, i, i, 1}, {1, i, i, i, 1, i, i, i, i, 1}, {i, i, i, i, 1, i, i, i, i, 1}, {1, 1, 1, 1, i, i, i, i, i, 1}, {i, 1, 1, 1, i, i, i, i, i, 1}, {1, i, 1, 1, i, i, i, i, i, 1}, {1, 1, i, 1, i, i, i, i, i, 1}, {i, 1, i, 1, i, i, i, i, i, 1}, {1, i, i, 1, i, i, i, i, i, 1}, {i, i, i, 1, i, i, i, i, i, 1}, {1, 1, 1, i, i, i, i, i, i, 1}, {i, 1, 1, i, i, i, i, i, i, 1}, {1, i, 1, i, i, i, i, i, i, 1}, {i, i, 1, i, i, i, i, i, i, 1}, {1, 1, i, i, i, i, i, i, i, 1}, {i, 1, i, i, i, i, i, i, i, 1}, {1, i, i, i, i, i, i, i, i, 1}, {i, i, i, i, i, i, i, i, i, 1}, {i, i, 1, 1, 1, 1, 1, 1, 1, i}, {i, 1, i, 1, 1, 1, 1, 1, 1, i}, {1, i, i, 1, 1, 1, 1, 1, 1, i}, {i, i, i, 1, 1, 1, 1, 1, 1, i}, {i, 1, 1, i, 1, 1, 1, 1, 1, i}, {1, i, 1, i, 1, 1, 1, 1, 1, i}, {i, i, 1, i, 1, 1, 1, 1, 1, i}, {i, 1, i, i, 1, 1, 1, 1, 1, i}, {1, i, i, i, 1, 1, 1, 1, 1, i}, {i, i, i, i, 1, 1, 1, 1, 1, i}, {i, 1, 1, 1, i, 1, 1, 1, 1, i}, {1, i, 1, 1, i, 1, 1, 1, 1, i}, {i, i, 1, 1, i, 1, 1, 1, 1, i}, {1, 1, i, 1, i, 1, 1, 1, 1, i}, {i, 1, i, 1, i, 1, 1, 1, 1, i}, {1, i, i, 1, i, 1, 1, 1, 1, i}, {i, i, i, 1, i, 1, 1, 1, 1, i}, {1, 1, 1, i, i, 1, 1, 1, 1, i}, {i, 1, 1, i, i, 1, 1, 1, 1, i}, {1, i, 1, i, i, 1, 1, 1, 1, i}, {i, i, 1, i, i, 1, 1, 1, 1, i}, {1, 1, i, i, i, 1, 1, 1, 1, i}, {i, 1, i, i, i, 1, 1, 1, 1, i}, {1, i, i, i, i, 1, 1, 1, 1, i}, {i, i, i, i, i, 1, 1, 1, 1, i}, {i, 1, 1, 1, 1, i, 1, 1, 1, i}, {1, i, 1, 1, 1, i, 1, 1, 1, i}, {i, i, 1, 1, 1, i, 1, 1, 1, i}, {1, 1, i, 1, 1, i, 1, 1, 1, i}, {i, 1, i, 1, 1, i, 1, 1, 1, i}, {1, i, i, 1, 1, i, 1, 1, 1, i}, {i, i, i, 1, 1, i, 1, 1, 1, i}, {1, 1, 1, i, 1, i, 1, 1, 1, i}, {i, 1, 1, i, 1, i, 1, 1, 1, i}, {1, i, 1, i, 1, i, 1, 1, 1, i}, {i, i, 1, i, 1, i, 1, 1, 1, i}, {1, 1, i, i, 1, i, 1, 1, 1, i}, {i, 1, i, i, 1, i, 1, 1, 1, i}, {1, i, i, i, 1, i, 1, 1, 1, i}, {i, i, i, i, 1, i, 1, 1, 1, i}, {1, 1, 1, 1, i, i, 1, 1, 1, i}, {i, 1, 1, 1, i, i, 1, 1, 1, i}, {1, i, 1, 1, i, i, 1, 1, 1, i}, {i, i, 1, 1, i, i, 1, 1, 1, i}, {1, 1, i, 1, i, i, 1, 1, 1, i}, {i, 1, i, 1, i, i, 1, 1, 1, i}, {1, i, i, 1, i, i, 1, 1, 1, i}, {i, i, i, 1, i, i, 1, 1, 1, i}, {1, 1, 1, i, i, i, 1, 1, 1, i}, {i, 1, 1, i, i, i, 1, 1, 1, i}, {1, i, 1, i, i, i, 1, 1, 1, i}, {i, i, 1, i, i, i, 1, 1, 1, i}, {1, 1, i, i, i, i, 1, 1, 1, i}, {i, 1, i, i, i, i, 1, 1, 1, i}, {1, i, i, i, i, i, 1, 1, 1, i}, {i, i, i, i, i, i, 1, 1, 1, i}, {i, 1, 1, 1, 1, 1, i, 1, 1, i}, {1, i, 1, 1, 1, 1, i, 1, 1, i}, {i, i, 1, 1, 1, 1, i, 1, 1, i}, {1, 1, i, 1, 1, 1, i, 1, 1, i}, {i, 1, i, 1, 1, 1, i, 1, 1, i}, {1, i, i, 1, 1, 1, i, 1, 1, i}, {i, i, i, 1, 1, 1, i, 1, 1, i}, {1, 1, 1, i, 1, 1, i, 1, 1, i}, {i, 1, 1, i, 1, 1, i, 1, 1, i}, {1, i, 1, i, 1, 1, i, 1, 1, i}, {i, i, 1, i, 1, 1, i, 1, 1, i}, {1, 1, i, i, 1, 1, i, 1, 1, i}, {i, 1, i, i, 1, 1, i, 1, 1, i}, {1, i, i, i, 1, 1, i, 1, 1, i}, {i, i, i, i, 1, 1, i, 1, 1, i}, {i, 1, 1, 1, i, 1, i, 1, 1, i}, {1, i, 1, 1, i, 1, i, 1, 1, i}, {i, i, 1, 1, i, 1, i, 1, 1, i}, {1, 1, i, 1, i, 1, i, 1, 1, i}, {i, 1, i, 1, i, 1, i, 1, 1, i}, {1, i, i, 1, i, 1, i, 1, 1, i}, {i, i, i, 1, i, 1, i, 1, 1, i}, {1, 1, 1, i, i, 1, i, 1, 1, i}, {i, 1, 1, i, i, 1, i, 1, 1, i}, {1, i, 1, i, i, 1, i, 1, 1, i}, {i, i, 1, i, i, 1, i, 1, 1, i}, {1, 1, i, i, i, 1, i, 1, 1, i}, {i, 1, i, i, i, 1, i, 1, 1, i}, {1, i, i, i, i, 1, i, 1, 1, i}, {i, i, i, i, i, 1, i, 1, 1, i}, {1, 1, 1, 1, 1, i, i, 1, 1, i}, {i, 1, 1, 1, 1, i, i, 1, 1, i}, {1, i, 1, 1, 1, i, i, 1, 1, i}, {i, i, 1, 1, 1, i, i, 1, 1, i}, {1, 1, i, 1, 1, i, i, 1, 1, i}, {i, 1, i, 1, 1, i, i, 1, 1, i}, {1, i, i, 1, 1, i, i, 1, 1, i}, {i, i, i, 1, 1, i, i, 1, 1, i}, {1, 1, 1, i, 1, i, i, 1, 1, i}, {i, 1, 1, i, 1, i, i, 1, 1, i}, {1, i, 1, i, 1, i, i, 1, 1, i}, {i, i, 1, i, 1, i, i, 1, 1, i}, {1, 1, i, i, 1, i, i, 1, 1, i}, {i, 1, i, i, 1, i, i, 1, 1, i}, {1, i, i, i, 1, i, i, 1, 1, i}, {1, 1, 1, 1, i, i, i, 1, 1, i}, {i, 1, 1, 1, i, i, i, 1, 1, i}, {1, i, 1, 1, i, i, i, 1, 1, i}, {i, i, 1, 1, i, i, i, 1, 1, i}, {1, 1, i, 1, i, i, i, 1, 1, i}, {i, 1, i, 1, i, i, i, 1, 1, i}, {i, i, i, 1, i, i, i, 1, 1, i}, {1, 1, 1, i, i, i, i, 1, 1, i}, {i, 1, 1, i, i, i, i, 1, 1, i}, {1, i, 1, i, i, i, i, 1, 1, i}, {i, i, 1, i, i, i, i, 1, 1, i}, {1, 1, i, i, i, i, i, 1, 1, i}, {i, 1, i, i, i, i, i, 1, 1, i}, {1, i, i, i, i, i, i, 1, 1, i}, {i, i, i, i, i, i, i, 1, 1, i}, {i, 1, 1, 1, 1, 1, 1, i, 1, i}, {1, i, 1, 1, 1, 1, 1, i, 1, i}, {i, i, 1, 1, 1, 1, 1, i, 1, i}, {1, 1, i, 1, 1, 1, 1, i, 1, i}, {i, 1, i, 1, 1, 1, 1, i, 1, i}, {1, i, i, 1, 1, 1, 1, i, 1, i}, {i, i, i, 1, 1, 1, 1, i, 1, i}, {1, 1, 1, i, 1, 1, 1, i, 1, i}, {i, 1, 1, i, 1, 1, 1, i, 1, i}, {1, i, 1, i, 1, 1, 1, i, 1, i}, {i, i, 1, i, 1, 1, 1, i, 1, i}, {1, 1, i, i, 1, 1, 1, i, 1, i}, {i, 1, i, i, 1, 1, 1, i, 1, i}, {1, i, i, i, 1, 1, 1, i, 1, i}, {i, i, i, i, 1, 1, 1, i, 1, i}, {1, 1, 1, 1, i, 1, 1, i, 1, i}, {i, 1, 1, 1, i, 1, 1, i, 1, i}, {1, i, 1, 1, i, 1, 1, i, 1, i}, {i, i, 1, 1, i, 1, 1, i, 1, i}, {1, 1, i, 1, i, 1, 1, i, 1, i}, {i, 1, i, 1, i, 1, 1, i, 1, i}, {1, i, i, 1, i, 1, 1, i, 1, i}, {i, i, i, 1, i, 1, 1, i, 1, i}, {1, 1, 1, i, i, 1, 1, i, 1, i}, {i, 1, 1, i, i, 1, 1, i, 1, i}, {1, i, 1, i, i, 1, 1, i, 1, i}, {i, i, 1, i, i, 1, 1, i, 1, i}, {1, 1, i, i, i, 1, 1, i, 1, i}, {i, 1, i, i, i, 1, 1, i, 1, i}, {1, i, i, i, i, 1, 1, i, 1, i}, {i, 1, 1, 1, 1, i, 1, i, 1, i}, {1, i, 1, 1, 1, i, 1, i, 1, i}, {i, i, 1, 1, 1, i, 1, i, 1, i}, {1, 1, i, 1, 1, i, 1, i, 1, i}, {i, 1, i, 1, 1, i, 1, i, 1, i}, {1, i, i, 1, 1, i, 1, i, 1, i}, {i, i, i, 1, 1, i, 1, i, 1, i}, {1, 1, 1, i, 1, i, 1, i, 1, i}, {i, 1, 1, i, 1, i, 1, i, 1, i}, {1, i, 1, i, 1, i, 1, i, 1, i}, {i, i, 1, i, 1, i, 1, i, 1, i}, {1, 1, i, i, 1, i, 1, i, 1, i}, {i, 1, i, i, 1, i, 1, i, 1, i}, {1, i, i, i, 1, i, 1, i, 1, i}, {i, i, i, i, 1, i, 1, i, 1, i}, {1, 1, 1, 1, i, i, 1, i, 1, i}, {i, 1, 1, 1, i, i, 1, i, 1, i}, {1, i, 1, 1, i, i, 1, i, 1, i}, {i, i, 1, 1, i, i, 1, i, 1, i}, {1, 1, i, 1, i, i, 1, i, 1, i}, {i, 1, i, 1, i, i, 1, i, 1, i}, {1, i, i, 1, i, i, 1, i, 1, i}, {i, i, i, 1, i, i, 1, i, 1, i}, {1, 1, 1, i, i, i, 1, i, 1, i}, {1, i, 1, i, i, i, 1, i, 1, i}, {i, i, 1, i, i, i, 1, i, 1, i}, {1, 1, i, i, i, i, 1, i, 1, i}, {i, 1, i, i, i, i, 1, i, 1, i}, {1, i, i, i, i, i, 1, i, 1, i}, {i, i, i, i, i, i, 1, i, 1, i}, {1, 1, 1, 1, 1, 1, i, i, 1, i}, {i, 1, 1, 1, 1, 1, i, i, 1, i}, {1, i, 1, 1, 1, 1, i, i, 1, i}, {i, i, 1, 1, 1, 1, i, i, 1, i}, {1, 1, i, 1, 1, 1, i, i, 1, i}, {i, 1, i, 1, 1, 1, i, i, 1, i}, {1, i, i, 1, 1, 1, i, i, 1, i}, {i, i, i, 1, 1, 1, i, i, 1, i}, {1, 1, 1, i, 1, 1, i, i, 1, i}, {i, 1, 1, i, 1, 1, i, i, 1, i}, {1, i, 1, i, 1, 1, i, i, 1, i}, {i, i, 1, i, 1, 1, i, i, 1, i}, {1, 1, i, i, 1, 1, i, i, 1, i}, {i, 1, i, i, 1, 1, i, i, 1, i}, {1, i, i, i, 1, 1, i, i, 1, i}, {i, i, i, i, 1, 1, i, i, 1, i}, {1, 1, 1, 1, i, 1, i, i, 1, i}, {i, 1, 1, 1, i, 1, i, i, 1, i}, {1, i, 1, 1, i, 1, i, i, 1, i}, {i, i, 1, 1, i, 1, i, i, 1, i}, {1, 1, i, 1, i, 1, i, i, 1, i}, {i, 1, i, 1, i, 1, i, i, 1, i}, {1, i, i, 1, i, 1, i, i, 1, i}, {i, i, i, 1, i, 1, i, i, 1, i}, {1, 1, 1, i, i, 1, i, i, 1, i}, {i, 1, 1, i, i, 1, i, i, 1, i}, {i, i, 1, i, i, 1, i, i, 1, i}, {1, 1, i, i, i, 1, i, i, 1, i}, {i, 1, i, i, i, 1, i, i, 1, i}, {1, i, i, i, i, 1, i, i, 1, i}, {i, i, i, i, i, 1, i, i, 1, i}, {1, 1, 1, 1, 1, i, i, i, 1, i}, {i, 1, 1, 1, 1, i, i, i, 1, i}, {1, i, 1, 1, 1, i, i, i, 1, i}, {i, i, 1, 1, 1, i, i, i, 1, i}, {1, 1, i, 1, 1, i, i, i, 1, i}, {1, i, i, 1, 1, i, i, i, 1, i}, {i, i, i, 1, 1, i, i, i, 1, i}, {1, 1, 1, i, 1, i, i, i, 1, i}, {i, 1, 1, i, 1, i, i, i, 1, i}, {1, i, 1, i, 1, i, i, i, 1, i}, {i, i, 1, i, 1, i, i, i, 1, i}, {1, 1, i, i, 1, i, i, i, 1, i}, {i, 1, i, i, 1, i, i, i, 1, i}, {1, i, i, i, 1, i, i, i, 1, i}, {i, i, i, i, 1, i, i, i, 1, i}, {1, 1, 1, 1, i, i, i, i, 1, i}, {i, 1, 1, 1, i, i, i, i, 1, i}, {1, i, 1, 1, i, i, i, i, 1, i}, {i, i, 1, 1, i, i, i, i, 1, i}, {1, 1, i, 1, i, i, i, i, 1, i}, {i, 1, i, 1, i, i, i, i, 1, i}, {1, i, i, 1, i, i, i, i, 1, i}, {i, i, i, 1, i, i, i, i, 1, i}, {1, 1, 1, i, i, i, i, i, 1, i}, {i, 1, 1, i, i, i, i, i, 1, i}, {1, i, 1, i, i, i, i, i, 1, i}, {i, i, 1, i, i, i, i, i, 1, i}, {i, 1, i, i, i, i, i, i, 1, i}, {1, i, i, i, i, i, i, i, 1, i}, {i, i, i, i, i, i, i, i, 1, i}, {i, 1, 1, 1, 1, 1, 1, 1, i, i}, {1, i, 1, 1, 1, 1, 1, 1, i, i}, {i, i, 1, 1, 1, 1, 1, 1, i, i}, {1, 1, i, 1, 1, 1, 1, 1, i, i}, {i, 1, i, 1, 1, 1, 1, 1, i, i}, {1, i, i, 1, 1, 1, 1, 1, i, i}, {i, i, i, 1, 1, 1, 1, 1, i, i}, {1, 1, 1, i, 1, 1, 1, 1, i, i}, {i, 1, 1, i, 1, 1, 1, 1, i, i}, {1, i, 1, i, 1, 1, 1, 1, i, i}, {i, i, 1, i, 1, 1, 1, 1, i, i}, {1, 1, i, i, 1, 1, 1, 1, i, i}, {i, 1, i, i, 1, 1, 1, 1, i, i}, {1, i, i, i, 1, 1, 1, 1, i, i}, {1, 1, 1, 1, i, 1, 1, 1, i, i}, {i, 1, 1, 1, i, 1, 1, 1, i, i}, {1, i, 1, 1, i, 1, 1, 1, i, i}, {i, i, 1, 1, i, 1, 1, 1, i, i}, {1, 1, i, 1, i, 1, 1, 1, i, i}, {i, 1, i, 1, i, 1, 1, 1, i, i}, {1, i, i, 1, i, 1, 1, 1, i, i}, {i, i, i, 1, i, 1, 1, 1, i, i}, {1, 1, 1, i, i, 1, 1, 1, i, i}, {i, 1, 1, i, i, 1, 1, 1, i, i}, {1, i, 1, i, i, 1, 1, 1, i, i}, {i, i, 1, i, i, 1, 1, 1, i, i}, {1, 1, i, i, i, 1, 1, 1, i, i}, {i, 1, i, i, i, 1, 1, 1, i, i}, {1, i, i, i, i, 1, 1, 1, i, i}, {i, i, i, i, i, 1, 1, 1, i, i}, {1, 1, 1, 1, 1, i, 1, 1, i, i}, {i, 1, 1, 1, 1, i, 1, 1, i, i}, {1, i, 1, 1, 1, i, 1, 1, i, i}, {i, i, 1, 1, 1, i, 1, 1, i, i}, {1, 1, i, 1, 1, i, 1, 1, i, i}, {i, 1, i, 1, 1, i, 1, 1, i, i}, {1, i, i, 1, 1, i, 1, 1, i, i}, {i, i, i, 1, 1, i, 1, 1, i, i}, {1, 1, 1, i, 1, i, 1, 1, i, i}, {i, 1, 1, i, 1, i, 1, 1, i, i}, {1, i, 1, i, 1, i, 1, 1, i, i}, {i, i, 1, i, 1, i, 1, 1, i, i}, {1, 1, i, i, 1, i, 1, 1, i, i}, {i, 1, i, i, 1, i, 1, 1, i, i}, {1, i, i, i, 1, i, 1, 1, i, i}, {i, i, i, i, 1, i, 1, 1, i, i}, {1, 1, 1, 1, i, i, 1, 1, i, i}, {i, 1, 1, 1, i, i, 1, 1, i, i}, {1, i, 1, 1, i, i, 1, 1, i, i}, {i, i, 1, 1, i, i, 1, 1, i, i}, {1, 1, i, 1, i, i, 1, 1, i, i}, {1, i, i, 1, i, i, 1, 1, i, i}, {i, i, i, 1, i, i, 1, 1, i, i}, {1, 1, 1, i, i, i, 1, 1, i, i}, {i, 1, 1, i, i, i, 1, 1, i, i}, {i, i, 1, i, i, i, 1, 1, i, i}, {1, 1, i, i, i, i, 1, 1, i, i}, {i, 1, i, i, i, i, 1, 1, i, i}, {1, i, i, i, i, i, 1, 1, i, i}, {i, i, i, i, i, i, 1, 1, i, i}, {1, 1, 1, 1, 1, 1, i, 1, i, i}, {i, 1, 1, 1, 1, 1, i, 1, i, i}, {1, i, 1, 1, 1, 1, i, 1, i, i}, {i, i, 1, 1, 1, 1, i, 1, i, i}, {1, 1, i, 1, 1, 1, i, 1, i, i}, {i, 1, i, 1, 1, 1, i, 1, i, i}, {1, i, i, 1, 1, 1, i, 1, i, i}, {i, i, i, 1, 1, 1, i, 1, i, i}, {1, 1, 1, i, 1, 1, i, 1, i, i}, {i, 1, 1, i, 1, 1, i, 1, i, i}, {1, i, 1, i, 1, 1, i, 1, i, i}, {i, i, 1, i, 1, 1, i, 1, i, i}, {1, 1, i, i, 1, 1, i, 1, i, i}, {i, 1, i, i, 1, 1, i, 1, i, i}, {1, i, i, i, 1, 1, i, 1, i, i}, {i, i, i, i, 1, 1, i, 1, i, i}, {1, 1, 1, 1, i, 1, i, 1, i, i}, {i, 1, 1, 1, i, 1, i, 1, i, i}, {1, i, 1, 1, i, 1, i, 1, i, i}, {1, 1, i, 1, i, 1, i, 1, i, i}, {i, 1, i, 1, i, 1, i, 1, i, i}, {1, i, i, 1, i, 1, i, 1, i, i}, {i, i, i, 1, i, 1, i, 1, i, i}, {1, 1, 1, i, i, 1, i, 1, i, i}, {i, 1, 1, i, i, 1, i, 1, i, i}, {1, i, 1, i, i, 1, i, 1, i, i}, {i, i, 1, i, i, 1, i, 1, i, i}, {1, 1, i, i, i, 1, i, 1, i, i}, {i, 1, i, i, i, 1, i, 1, i, i}, {1, i, i, i, i, 1, i, 1, i, i}, {i, i, i, i, i, 1, i, 1, i, i}, {1, 1, 1, 1, 1, i, i, 1, i, i}, {i, 1, 1, 1, 1, i, i, 1, i, i}, {1, i, 1, 1, 1, i, i, 1, i, i}, {i, i, 1, 1, 1, i, i, 1, i, i}, {1, 1, i, 1, 1, i, i, 1, i, i}, {i, 1, i, 1, 1, i, i, 1, i, i}, {1, i, i, 1, 1, i, i, 1, i, i}, {i, i, i, 1, 1, i, i, 1, i, i}, {1, 1, 1, i, 1, i, i, 1, i, i}, {i, 1, 1, i, 1, i, i, 1, i, i}, {1, i, 1, i, 1, i, i, 1, i, i}, {i, i, 1, i, 1, i, i, 1, i, i}, {i, 1, i, i, 1, i, i, 1, i, i}, {1, i, i, i, 1, i, i, 1, i, i}, {i, i, i, i, 1, i, i, 1, i, i}, {1, 1, 1, 1, i, i, i, 1, i, i}, {i, 1, 1, 1, i, i, i, 1, i, i}, {1, i, 1, 1, i, i, i, 1, i, i}, {i, i, 1, 1, i, i, i, 1, i, i}, {1, 1, i, 1, i, i, i, 1, i, i}, {1, i, i, 1, i, i, i, 1, i, i}, {i, i, i, 1, i, i, i, 1, i, i}, {1, 1, 1, i, i, i, i, 1, i, i}, {i, 1, 1, i, i, i, i, 1, i, i}, {1, i, 1, i, i, i, i, 1, i, i}, {i, i, 1, i, i, i, i, 1, i, i}, {1, 1, i, i, i, i, i, 1, i, i}, {i, 1, i, i, i, i, i, 1, i, i}, {1, i, i, i, i, i, i, 1, i, i}, {i, i, i, i, i, i, i, 1, i, i}, {1, 1, 1, 1, 1, 1, 1, i, i, i}, {i, 1, 1, 1, 1, 1, 1, i, i, i}, {1, i, 1, 1, 1, 1, 1, i, i, i}, {i, i, 1, 1, 1, 1, 1, i, i, i}, {1, 1, i, 1, 1, 1, 1, i, i, i}, {i, 1, i, 1, 1, 1, 1, i, i, i}, {1, i, i, 1, 1, 1, 1, i, i, i}, {i, i, i, 1, 1, 1, 1, i, i, i}, {1, 1, 1, i, 1, 1, 1, i, i, i}, {i, 1, 1, i, 1, 1, 1, i, i, i}, {1, i, 1, i, 1, 1, 1, i, i, i}, {i, i, 1, i, 1, 1, 1, i, i, i}, {1, 1, i, i, 1, 1, 1, i, i, i}, {i, 1, i, i, 1, 1, 1, i, i, i}, {1, i, i, i, 1, 1, 1, i, i, i}, {i, i, i, i, 1, 1, 1, i, i, i}, {1, 1, 1, 1, i, 1, 1, i, i, i}, {i, 1, 1, 1, i, 1, 1, i, i, i}, {1, i, 1, 1, i, 1, 1, i, i, i}, {i, i, 1, 1, i, 1, 1, i, i, i}, {1, 1, i, 1, i, 1, 1, i, i, i}, {i, 1, i, 1, i, 1, 1, i, i, i}, {1, i, i, 1, i, 1, 1, i, i, i}, {i, i, i, 1, i, 1, 1, i, i, i}, {1, 1, 1, i, i, 1, 1, i, i, i}, {i, 1, 1, i, i, 1, 1, i, i, i}, {1, i, 1, i, i, 1, 1, i, i, i}, {i, i, 1, i, i, 1, 1, i, i, i}, {i, 1, i, i, i, 1, 1, i, i, i}, {1, i, i, i, i, 1, 1, i, i, i}, {i, i, i, i, i, 1, 1, i, i, i}, {1, 1, 1, 1, 1, i, 1, i, i, i}, {i, 1, 1, 1, 1, i, 1, i, i, i}, {1, i, 1, 1, 1, i, 1, i, i, i}, {1, 1, i, 1, 1, i, 1, i, i, i}, {i, 1, i, 1, 1, i, 1, i, i, i}, {1, i, i, 1, 1, i, 1, i, i, i}, {i, i, i, 1, 1, i, 1, i, i, i}, {1, 1, 1, i, 1, i, 1, i, i, i}, {i, 1, 1, i, 1, i, 1, i, i, i}, {1, i, 1, i, 1, i, 1, i, i, i}, {i, i, 1, i, 1, i, 1, i, i, i}, {1, 1, i, i, 1, i, 1, i, i, i}, {i, 1, i, i, 1, i, 1, i, i, i}, {1, i, i, i, 1, i, 1, i, i, i}, {i, i, i, i, 1, i, 1, i, i, i}, {1, 1, 1, 1, i, i, 1, i, i, i}, {i, 1, 1, 1, i, i, 1, i, i, i}, {1, i, 1, 1, i, i, 1, i, i, i}, {i, i, 1, 1, i, i, 1, i, i, i}, {1, 1, i, 1, i, i, 1, i, i, i}, {i, 1, i, 1, i, i, 1, i, i, i}, {1, i, i, 1, i, i, 1, i, i, i}, {i, i, i, 1, i, i, 1, i, i, i}, {1, 1, 1, i, i, i, 1, i, i, i}, {i, 1, 1, i, i, i, 1, i, i, i}, {i, i, 1, i, i, i, 1, i, i, i}, {1, 1, i, i, i, i, 1, i, i, i}, {i, 1, i, i, i, i, 1, i, i, i}, {1, i, i, i, i, i, 1, i, i, i}, {i, i, i, i, i, i, 1, i, i, i}, {1, 1, 1, 1, 1, 1, i, i, i, i}, {i, 1, 1, 1, 1, 1, i, i, i, i}, {1, i, 1, 1, 1, 1, i, i, i, i}, {i, i, 1, 1, 1, 1, i, i, i, i}, {1, 1, i, 1, 1, 1, i, i, i, i}, {i, 1, i, 1, 1, 1, i, i, i, i}, {i, i, i, 1, 1, 1, i, i, i, i}, {1, 1, 1, i, 1, 1, i, i, i, i}, {1, i, 1, i, 1, 1, i, i, i, i}, {i, i, 1, i, 1, 1, i, i, i, i}, {1, 1, i, i, 1, 1, i, i, i, i}, {i, 1, i, i, 1, 1, i, i, i, i}, {1, i, i, i, 1, 1, i, i, i, i}, {i, i, i, i, 1, 1, i, i, i, i}, {1, 1, 1, 1, i, 1, i, i, i, i}, {i, 1, 1, 1, i, 1, i, i, i, i}, {1, i, 1, 1, i, 1, i, i, i, i}, {i, i, 1, 1, i, 1, i, i, i, i}, {1, 1, i, 1, i, 1, i, i, i, i}, {i, 1, i, 1, i, 1, i, i, i, i}, {1, i, i, 1, i, 1, i, i, i, i}, {i, i, i, 1, i, 1, i, i, i, i}, {1, 1, 1, i, i, 1, i, i, i, i}, {1, i, 1, i, i, 1, i, i, i, i}, {i, i, 1, i, i, 1, i, i, i, i}, {1, 1, i, i, i, 1, i, i, i, i}, {i, 1, i, i, i, 1, i, i, i, i}, {1, i, i, i, i, 1, i, i, i, i}, {i, i, i, i, i, 1, i, i, i, i}, {1, 1, 1, 1, 1, i, i, i, i, i}, {i, 1, 1, 1, 1, i, i, i, i, i}, {1, i, 1, 1, 1, i, i, i, i, i}, {i, i, 1, 1, 1, i, i, i, i, i}, {1, 1, i, 1, 1, i, i, i, i, i}, {i, 1, i, 1, 1, i, i, i, i, i}, {i, i, i, 1, 1, i, i, i, i, i}, {1, 1, 1, i, 1, i, i, i, i, i}, {i, 1, 1, i, 1, i, i, i, i, i}, {1, i, 1, i, 1, i, i, i, i, i}, {i, i, 1, i, 1, i, i, i, i, i}, {1, 1, i, i, 1, i, i, i, i, i}, {i, 1, i, i, 1, i, i, i, i, i}, {1, i, i, i, 1, i, i, i, i, i}, {i, i, i, i, 1, i, i, i, i, i}, {1, 1, 1, 1, i, i, i, i, i, i}, {i, 1, 1, 1, i, i, i, i, i, i}, {1, i, 1, 1, i, i, i, i, i, i}, {i, i, 1, 1, i, i, i, i, i, i}, {1, 1, i, 1, i, i, i, i, i, i}, {i, 1, i, 1, i, i, i, i, i, i}, {1, i, i, 1, i, i, i, i, i, i}, {i, i, i, 1, i, i, i, i, i, i}, {1, 1, 1, i, i, i, i, i, i, i}, {i, 1, 1, i, i, i, i, i, i, i}, {1, i, 1, i, i, i, i, i, i, i}, {i, i, 1, i, i, i, i, i, i, i}, {1, 1, i, i, i, i, i, i, i, i}, {i, 1, i, i, i, i, i, i, i, i}, {1, i, i, i, i, i, i, i, i, i}}

==> anc/Robinson_Code/subclasses_Robinson.txt <==
subclasses3

sclass0 = {{i, i, i, i, 1, 1, 1, 1, 1, 1}, {i, i, i, 1, i, 1, 1, 1, 1, 1}, {1, i, i, i, i, 1, 1, 1, 1, 1}, {i, i, 1, i, 1, i, 1, 1, 1, 1}, {i, 1, i, i, 1, i, 1, 1, 1, 1}, {i, i, 1, 1, i, i, 1, 1, 1, 1}, {i, 1, i, 1, i, i, 1, 1, 1, 1}, {1, i, 1, i, i, i, 1, 1, 1, 1}, {1, 1, i, i, i, i, 1, 1, 1, 1}, {i, i, 1, i, 1, 1, i, 1, 1, 1}, {1, i, i, i, 1, 1, i, 1, 1, 1}, {i, i, 1, 1, i, 1, i, 1, 1, 1}, {1, i, i, 1, i, 1, i, 1, 1, 1}, {i, i, i, 1, i, 1, i, 1, 1, 1}, {1, i, 1, i, i, 1, i, 1, 1, 1}, {i, i, 1, i, i, 1, i, 1, 1, 1}, {1, 1, i, i, i, 1, i, 1, 1, 1}, {i, 1, i, i, i, 1, i, 1, 1, 1}, {1, i, i, i, i, 1, i, 1, 1, 1}, {i, i, 1, 1, 1, i, i, 1, 1, 1}, {i, i, i, 1, 1, i, i, 1, 1, 1}, {i, 1, 1, i, 1, i, i, 1, 1, 1}, {1, i, 1, i, 1, i, i, 1, 1, 1}, {i, i, 1, i, 1, i, i, 1, 1, 1}, {1, 1, i, i, 1, i, i, 1, 1, 1}, {i, 1, i, i, 1, i, i, 1, 1, 1}, {1, i, i, i, 1, i, i, 1, 1, 1}, {i, 1, 1, 1, i, i, i, 1, 1, 1}, {1, i, 1, 1, i, i, i, 1, 1, 1}, {1, 1, i, 1, i, i, i, 1, 1, 1}, {i, 1, i, 1, i, i, i, 1, 1, 1}, {i, i, i, 1, i, i, i, 1, 1, 1}, {1, 1, 1, i, i, i, i, 1, 1, 1}, {1, i, 1, i, i, i, i, 1, 1, 1}, {i, i, 1, i, i, i, i, 1, 1, 1}, {i, 1, i, i, i, i, i, 1, 1, 1}, {1, i, i, i, i, i, i, 1, 1, 1}, {i, i, i, 1, 1, 1, 1, i, 1, 1}, {i, 1, i, i, 1, 1, 1, i, 1, 1}, {i, i, 1, 1, i, 1, 1, i, 1, 1}, {i, 1, i, 1, i, 1, 1, i, 1, 1}, {1, i, i, 1, i, 1, 1, i, 1, 1}, {i, i, i, 1, i, 1, 1, i, 1, 1}, {i, i, 1, i, i, 1, 1, i, 1, 1}, {1, 1, i, i, i, 1, 1, i, 1, 1}, {i, 1, i, i, i, 1, 1, i, 1, 1}, {1, i, i, i, i, 1, 1, i, 1, 1}, {i, i, 1, 1, 1, i, 1, i, 1, 1}, {i, 1, i, 1, 1, i, 1, i, 1, 1}, {i, i, i, 1, 1, i, 1, i, 1, 1}, {i, 1, 1, i, 1, i, 1, i, 1, 1}, {i, i, 1, i, 1, i, 1, i, 1, 1}, {1, 1, i, i, 1, i, 1, i, 1, 1}, {i, 1, i, i, 1, i, 1, i, 1, 1}, {1, i, i, i, 1, i, 1, i, 1, 1}, {i, 1, 1, 1, i, i, 1, i, 1, 1}, {1, i, 1, 1, i, i, 1, i, 1, 1}, {1, 1, i, 1, i, i, 1, i, 1, 1}, {i, 1, i, 1, i, i, 1, i, 1, 1}, {i, i, i, 1, i, i, 1, i, 1, 1}, {1, 1, 1, i, i, i, 1, i, 1, 1}, {1, i, 1, i, i, i, 1, i, 1, 1}, {i, i, 1, i, i, i, 1, i, 1, 1}, {i, 1, i, i, i, i, 1, i, 1, 1}, {1, i, i, i, i, i, 1, i, 1, 1}, {i, i, 1, 1, 1, 1, i, i, 1, 1}, {1, i, i, 1, 1, 1, i, i, 1, 1}, {i, 1, 1, i, 1, 1, i, i, 1, 1}, {1, 1, i, i, 1, 1, i, i, 1, 1}, {i, 1, 1, 1, i, 1, i, i, 1, 1}, {1, i, 1, 1, i, 1, i, i, 1, 1}, {1, 1, i, 1, i, 1, i, i, 1, 1}, {1, i, i, 1, i, 1, i, i, 1, 1}, {i, i, i, 1, i, 1, i, i, 1, 1}, {1, 1, 1, i, i, 1, i, i, 1, 1}, {i, 1, 1, i, i, 1, i, i, 1, 1}, {i, i, 1, i, i, 1, i, i, 1, 1}, {i, 1, i, i, i, 1, i, i, 1, 1}, {1, i, i, i, i, 1, i, i, 1, 1}, {i, 1, 1, 1, 1, i, i, i, 1, 1}, {1, i, 1, 1, 1, i, i, i, 1, 1}, {1, 1, i, 1, 1, i, i, i, 1, 1}, {1, i, i, 1, 1, i, i, i, 1, 1}, {i, i, i, 1, 1, i, i, i, 1, 1}, {1, 1, 1, i, 1, i, i, i, 1, 1}, {i, 1, 1, i, 1, i, i, i, 1, 1}, {i, i, 1, i, 1, i, i, i, 1, 1}, {i, 1, i, i, 1, i, i, i, 1, 1}, {1, i, i, i, 1, i, i, i, 1, 1}, {1, 1, 1, 1, i, i, i, i, 1, 1}, {i, 1, i, 1, i, i, i, i, 1, 1}, {1, i, i, 1, i, i, i, i, 1, 1}, {i, 1, 1, i, i, i, i, i, 1, 1}, {1, i, 1, i, i, i, i, i, 1, 1}, {i, i, i, i, i, i, i, i, 1, 1}, {i, 1, i, i, 1, 1, 1, 1, i, 1}, {1, i, i, i, 1, 1, 1, 1, i, 1}, {i, 1, i, 1, i, 1, 1, 1, i, 1}, {1, i, i, 1, i, 1, 1, 1, i, 1}, {i, i, i, 1, i, 1, 1, 1, i, 1}, {1, i, 1, i, i, 1, 1, 1, i, 1}, {i, i, 1, i, i, 1, 1, 1, i, 1}, {1, 1, i, i, i, 1, 1, 1, i, 1}, {i, 1, i, i, i, 1, 1, 1, i, 1}, {1, i, i, i, i, 1, 1, 1, i, 1}, {i, 1, i, 1, 1, i, 1, 1, i, 1}, {i, i, i, 1, 1, i, 1, 1, i, 1}, {i, 1, 1, i, 1, i, 1, 1, i, 1}, {1, i, 1, i, 1, i, 1, 1, i, 1}, {i, i, 1, i, 1, i, 1, 1, i, 1}, {1, 1, i, i, 1, i, 1, 1, i, 1}, {i, 1, i, i, 1, i, 1, 1, i, 1}, {1, i, i, i, 1, i, 1, 1, i, 1}, {i, 1, 1, 1, i, i, 1, 1, i, 1}, {1, i, 1, 1, i, i, 1, 1, i, 1}, {i, i, 1, 1, i, i, 1, 1, i, 1}, {1, 1, i, 1, i, i, 1, 1, i, 1}, {i, i, i, 1, i, i, 1, 1, i, 1}, {1, 1, 1, i, i, i, 1, 1, i, 1}, {i, i, 1, i, i, i, 1, 1, i, 1}, {1, 1, i, i, i, i, 1, 1, i, 1}, {i, 1, i, i, i, i, 1, 1, i, 1}, {1, i, i, i, i, i, 1, 1, i, 1}, {1, i, i, 1, 1, 1, i, 1, i, 1}, {i, i, i, 1, 1, 1, i, 1, i, 1}, {i, 1, 1, i, 1, 1, i, 1, i, 1}, {1, i, 1, i, 1, 1, i, 1, i, 1}, {i, i, 1, i, 1, 1, i, 1, i, 1}, {1, 1, i, i, 1, 1, i, 1, i, 1}, {i, 1, i, i, 1, 1, i, 1, i, 1}, {1, i, i, i, 1, 1, i, 1, i, 1}, {i, 1, 1, 1, i, 1, i, 1, i, 1}, {1, i, 1, 1, i, 1, i, 1, i, 1}, {1, 1, i, 1, i, 1, i, 1, i, 1}, {1, i, i, 1, i, 1, i, 1, i, 1}, {1, 1, 1, i, i, 1, i, 1, i, 1}, {1, i, 1, i, i, 1, i, 1, i, 1}, {1, 1, i, i, i, 1, i, 1, i, 1}, {i, i, 1, 1, 1, i, i, 1, i, 1}, {i, 1, i, 1, 1, i, i, 1, i, 1}, {1, i, i, 1, 1, i, i, 1, i, 1}, {i, i, i, 1, 1, i, i, 1, i, 1}, {i, i, 1, i, 1, i, i, 1, i, 1}, {i, 1, i, i, 1, i, i, 1, i, 1}, {1, i, i, i, 1, i, i, 1, i, 1}, {i, i, i, i, 1, i, i, 1, i, 1}, {1, i, 1, 1, i, i, i, 1, i, 1}, {1, 1, i, 1, i, i, i, 1, i, 1}, {1, i, i, 1, i, i, i, 1, i, 1}, {i, i, i, 1, i, i, i, 1, i, 1}, {1, i, 1, i, i, i, i, 1, i, 1}, {1, 1, i, i, i, i, i, 1, i, 1}, {1, i, i, i, i, i, i, 1, i, 1}, {i, 1, i, 1, 1, 1, 1, i, i, 1}, {1, i, i, 1, 1, 1, 1, i, i, 1}, {i, i, i, 1, 1, 1, 1, i, i, 1}, {i, 1, 1, i, 1, 1, 1, i, i, 1}, {i, i, 1, i, 1, 1, 1, i, i, 1}, {1, 1, i, i, 1, 1, 1, i, i, 1}, {i, 1, i, i, 1, 1, 1, i, i, 1}, {1, i, i, i, 1, 1, 1, i, i, 1}, {i, i, 1, 1, i, 1, 1, i, i, 1}, {i, i, i, 1, i, 1, 1, i, i, 1}, {i, 1, 1, i, i, 1, 1, i, i, 1}, {1, i, 1, i, i, 1, 1, i, i, 1}, {i, i, 1, i, i, 1, 1, i, i, 1}, {i, 1, i, i, i, 1, 1, i, i, 1}, {1, i, i, i, i, 1, 1, i, i, 1}, {i, i, i, i, i, 1, 1, i, i, 1}, {i, 1, 1, 1, 1, i, 1, i, i, 1}, {1, i, 1, 1, 1, i, 1, i, i, 1}, {1, 1, i, 1, 1, i, 1, i, i, 1}, {i, 1, i, 1, 1, i, 1, i, i, 1}, {1, 1, 1, i, 1, i, 1, i, i, 1}, {i, 1, 1, i, 1, i, 1, i, i, 1}, {1, 1, i, i, 1, i, 1, i, i, 1}, {i, 1, 1, 1, i, i, 1, i, i, 1}, {i, 1, i, 1, i, i, 1, i, i, 1}, {1, 1, 1, i, i, i, 1, i, i, 1}, {i, 1, 1, i, i, i, 1, i, i, 1}, {i, i, 1, i, i, i, 1, i, i, 1}, {1, 1, i, i, i, i, 1, i, i, 1}, {i, 1, i, i, i, i, 1, i, i, 1}, {i, 1, 1, 1, 1, 1, i, i, i, 1}, {1, i, 1, 1, 1, 1, i, i, i, 1}, {i, i, 1, 1, 1, 1, i, i, i, 1}, {1, 1, i, 1, 1, 1, i, i, i, 1}, {i, i, i, 1, 1, 1, i, i, i, 1}, {1, 1, 1, i, 1, 1, i, i, i, 1}, {i, i, 1, i, 1, 1, i, i, i, 1}, {1, 1, i, i, 1, 1, i, i, i, 1}, {i, 1, i, i, 1, 1, i, i, i, 1}, {1, i, i, i, 1, 1, i, i, i, 1}, {1, i, 1, 1, i, 1, i, i, i, 1}, {1, i, i, 1, i, 1, i, i, i, 1}, {1, 1, 1, i, i, 1, i, i, i, 1}, {1, i, 1, i, i, 1, i, i, i, 1}, {i, i, 1, i, i, 1, i, i, i, 1}, {1, 1, i, i, i, 1, i, i, i, 1}, {1, i, i, i, i, 1, i, i, i, 1}, {i, 1, 1, 1, 1, i, i, i, i, 1}, {1, 1, i, 1, 1, i, i, i, i, 1}, {i, 1, i, 1, 1, i, i, i, i, 1}, {i, i, i, 1, 1, i, i, i, i, 1}, {i, 1, 1, i, 1, i, i, i, i, 1}, {1, 1, i, i, 1, i, i, i, i, 1}, {i, 1, i, i, 1, i, i, i, i, 1}, {1, 1, 1, 1, i, i, i, i, i, 1}, {1, 1, i, 1, i, i, i, i, i, 1}, {1, 1, 1, i, i, i, i, i, i, 1}, {i, 1, i, i, i, i, i, i, i, 1}, {1, i, i, i, i, i, i, i, i, 1}, {i, i, i, 1, 1, 1, 1, 1, 1, i}, {i, i, 1, i, 1, 1, 1, 1, 1, i}, {i, i, 1, 1, i, 1, 1, 1, 1, i}, {i, 1, i, 1, i, 1, 1, 1, 1, i}, {1, i, i, 1, i, 1, 1, 1, 1, i}, {i, i, i, 1, i, 1, 1, 1, 1, i}, {1, i, 1, i, i, 1, 1, 1, 1, i}, {i, i, 1, i, i, 1, 1, 1, 1, i}, {i, 1, i, i, i, 1, 1, 1, 1, i}, {1, i, i, i, i, 1, 1, 1, 1, i}, {i, i, 1, 1, 1, i, 1, 1, 1, i}, {i, 1, i, 1, 1, i, 1, 1, 1, i}, {i, i, i, 1, 1, i, 1, 1, 1, i}, {i, 1, 1, i, 1, i, 1, 1, 1, i}, {1, i, 1, i, 1, i, 1, 1, 1, i}, {i, i, 1, i, 1, i, 1, 1, 1, i}, {i, 1, i, i, 1, i, 1, 1, 1, i}, {1, i, i, i, 1, i, 1, 1, 1, i}, {i, 1, 1, 1, i, i, 1, 1, 1, i}, {1, i, 1, 1, i, i, 1, 1, 1, i}, {i, i, 1, 1, i, i, 1, 1, 1, i}, {1, 1, i, 1, i, i, 1, 1, 1, i}, {i, i, i, 1, i, i, 1, 1, 1, i}, {1, 1, 1, i, i, i, 1, 1, 1, i}, {i, i, 1, i, i, i, 1, 1, 1, i}, {1, 1, i, i, i, i, 1, 1, 1, i}, {i, 1, i, i, i, i, 1, 1, 1, i}, {1, i, i, i, i, i, 1, 1, 1, i}, {i, i, 1, 1, 1, 1, i, 1, 1, i}, {1, i, i, 1, 1, 1, i, 1, 1, i}, {i, i, i, 1, 1, 1, i, 1, 1, i}, {i, 1, 1, i, 1, 1, i, 1, 1, i}, {1, i, 1, i, 1, 1, i, 1, 1, i}, {i, i, 1, i, 1, 1, i, 1, 1, i}, {i, 1, i, i, 1, 1, i, 1, 1, i}, {1, i, i, i, 1, 1, i, 1, 1, i}, {i, 1, i, 1, i, 1, i, 1, 1, i}, {i, i, i, 1, i, 1, i, 1, 1, i}, {i, 1, 1, i, i, 1, i, 1, 1, i}, {i, i, 1, i, i, 1, i, 1, 1, i}, {1, 1, i, i, i, 1, i, 1, 1, i}, {i, 1, i, i, i, 1, i, 1, 1, i}, {1, i, i, i, i, 1, i, 1, 1, i}, {i, i, i, i, i, 1, i, 1, 1, i}, {i, 1, 1, 1, 1, i, i, 1, 1, i}, {1, i, 1, 1, 1, i, i, 1, 1, i}, {i, i, 1, 1, 1, i, i, 1, 1, i}, {1, 1, i, 1, 1, i, i, 1, 1, i}, {1, 1, 1, i, 1, i, i, 1, 1, i}, {i, 1, 1, i, 1, i, i, 1, 1, i}, {1, i, 1, i, 1, i, i, 1, 1, i}, {i, 1, 1, 1, i, i, i, 1, 1, i}, {i, i, 1, 1, i, i, i, 1, 1, i}, {1, 1, 1, i, i, i, i, 1, 1, i}, {i, 1, 1, i, i, i, i, 1, 1, i}, {1, i, 1, i, i, i, i, 1, 1, i}, {i, i, 1, i, i, i, i, 1, 1, i}, {i, 1, i, i, i, i, i, 1, 1, i}, {i, i, 1, 1, 1, 1, 1, i, 1, i}, {i, 1, i, 1, 1, 1, 1, i, 1, i}, {1, i, i, 1, 1, 1, 1, i, 1, i}, {i, i, i, 1, 1, 1, 1, i, 1, i}, {i, 1, 1, i, 1, 1, 1, i, 1, i}, {i, i, 1, i, 1, 1, 1, i, 1, i}, {i, 1, i, i, 1, 1, 1, i, 1, i}, {1, i, i, i, 1, 1, 1, i, 1, i}, {i, 1, 1, 1, i, 1, 1, i, 1, i}, {1, i, 1, 1, i, 1, 1, i, 1, i}, {i, i, 1, 1, i, 1, 1, i, 1, i}, {1, 1, i, 1, i, 1, 1, i, 1, i}, {i, 1, i, 1, i, 1, 1, i, 1, i}, {1, i, i, 1, i, 1, 1, i, 1, i}, {1, 1, 1, i, i, 1, 1, i, 1, i}, {1, i, i, 1, 1, i, 1, i, 1, i}, {i, i, i, 1, 1, i, 1, i, 1, i}, {1, i, 1, i, 1, i, 1, i, 1, i}, {i, i, 1, i, 1, i, 1, i, 1, i}, {1, 1, i, i, 1, i, 1, i, 1, i}, {i, 1, i, i, 1, i, 1, i, 1, i}, {1, i, i, i, 1, i, 1, i, 1, i}, {i, i, i, i, 1, i, 1, i, 1, i}, {1, i, 1, 1, i, i, 1, i, 1, i}, {i, i, 1, 1, i, i, 1, i, 1, i}, {1, 1, i, 1, i, i, 1, i, 1, i}, {i, 1, i, 1, i, i, 1, i, 1, i}, {1, i, i, 1, i, i, 1, i, 1, i}, {i, i, i, 1, i, i, 1, i, 1, i}, {1, i, i, i, i, i, 1, i, 1, i}, {i, 1, 1, 1, 1, 1, i, i, 1, i}, {1, i, 1, 1, 1, 1, i, i, 1, i}, {i, i, 1, 1, 1, 1, i, i, 1, i}, {1, 1, i, 1, 1, 1, i, i, 1, i}, {i, i, i, 1, 1, 1, i, i, 1, i}, {1, 1, 1, i, 1, 1, i, i, 1, i}, {i, i, 1, i, 1, 1, i, i, 1, i}, {1, 1, i, i, 1, 1, i, i, 1, i}, {i, 1, i, i, 1, 1, i, i, 1, i}, {1, i, i, i, 1, 1, i, i, 1, i}, {i, 1, 1, 1, i, 1, i, i, 1, i}, {i, i, 1, 1, i, 1, i, i, 1, i}, {1, 1, i, 1, i, 1, i, i, 1, i}, {i, 1, i, 1, i, 1, i, i, 1, i}, {1, i, i, 1, i, 1, i, i, 1, i}, {i, i, i, 1, i, 1, i, i, 1, i}, {i, 1, i, i, i, 1, i, i, 1, i}, {1, i, 1, 1, 1, i, i, i, 1, i}, {i, i, 1, 1, 1, i, i, i, 1, i}, {1, 1, 1, i, 1, i, i, i, 1, i}, {i, 1, 1, i, 1, i, i, i, 1, i}, {1, i, 1, i, 1, i, i, i, 1, i}, {i, i, 1, i, 1, i, i, i, 1, i}, {1, i, i, i, 1, i, i, i, 1, i}, {1, 1, 1, 1, i, i, i, i, 1, i}, {i, 1, 1, 1, i, i, i, i, 1, i}, {1, i, 1, 1, i, i, i, i, 1, i}, {i, i, i, 1, i, i, i, i, 1, i}, {i, i, 1, i, i, i, i, i, 1, i}, {i, 1, i, 1, 1, 1, 1, 1, i, i}, {1, i, i, 1, 1, 1, 1, 1, i, i}, {i, 1, 1, i, 1, 1, 1, 1, i, i}, {1, i, 1, i, 1, 1, 1, 1, i, i}, {i, 1, 1, 1, i, 1, 1, 1, i, i}, {1, i, 1, 1, i, 1, 1, 1, i, i}, {1, 1, i, 1, i, 1, 1, 1, i, i}, {1, i, i, 1, i, 1, 1, 1, i, i}, {i, i, i, 1, i, 1, 1, 1, i, i}, {1, 1, 1, i, i, 1, 1, 1, i, i}, {i, 1, 1, i, i, 1, 1, 1, i, i}, {i, i, 1, i, i, 1, 1, 1, i, i}, {i, 1, i, i, i, 1, 1, 1, i, i}, {1, i, i, i, i, 1, 1, 1, i, i}, {i, 1, 1, 1, 1, i, 1, 1, i, i}, {1, i, 1, 1, 1, i, 1, 1, i, i}, {1, 1, i, 1, 1, i, 1, 1, i, i}, {1, i, i, 1, 1, i, 1, 1, i, i}, {i, i, i, 1, 1, i, 1, 1, i, i}, {1, 1, 1, i, 1, i, 1, 1, i, i}, {i, 1, 1, i, 1, i, 1, 1, i, i}, {i, i, 1, i, 1, i, 1, 1, i, i}, {i, 1, i, i, 1, i, 1, 1, i, i}, {1, i, i, i, 1, i, 1, 1, i, i}, {1, 1, 1, 1, i, i, 1, 1, i, i}, {i, i, 1, 1, i, i, 1, 1, i, i}, {1, i, i, 1, i, i, 1, 1, i, i}, {i, 1, 1, i, i, i, 1, 1, i, i}, {1, 1, i, i, i, i, 1, 1, i, i}, {i, i, i, i, i, i, 1, 1, i, i}, {i, 1, 1, 1, 1, 1, i, 1, i, i}, {1, i, 1, 1, 1, 1, i, 1, i, i}, {1, 1, i, 1, 1, 1, i, 1, i, i}, {i, 1, i, 1, 1, 1, i, 1, i, i}, {i, i, i, 1, 1, 1, i, 1, i, i}, {1, 1, 1, i, 1, 1, i, 1, i, i}, {1, i, 1, i, 1, 1, i, 1, i, i}, {i, i, 1, i, 1, 1, i, 1, i, i}, {i, 1, i, i, 1, 1, i, 1, i, i}, {1, i, i, i, 1, 1, i, 1, i, i}, {1, 1, i, 1, i, 1, i, 1, i, i}, {1, i, i, 1, i, 1, i, 1, i, i}, {1, 1, 1, i, i, 1, i, 1, i, i}, {1, i, 1, i, i, 1, i, 1, i, i}, {1, 1, i, i, i, 1, i, 1, i, i}, {i, 1, i, i, i, 1, i, 1, i, i}, {1, i, i, i, i, 1, i, 1, i, i}, {i, 1, 1, 1, 1, i, i, 1, i, i}, {1, i, 1, 1, 1, i, i, 1, i, i}, {i, i, 1, 1, 1, i, i, 1, i, i}, {i, i, i, 1, 1, i, i, 1, i, i}, {i, 1, 1, i, 1, i, i, 1, i, i}, {1, i, 1, i, 1, i, i, 1, i, i}, {i, i, 1, i, 1, i, i, 1, i, i}, {1, 1, 1, 1, i, i, i, 1, i, i}, {1, i, 1, 1, i, i, i, 1, i, i}, {1, 1, 1, i, i, i, i, 1, i, i}, {i, i, 1, i, i, i, i, 1, i, i}, {1, i, i, i, i, i, i, 1, i, i}, {i, 1, 1, 1, 1, 1, 1, i, i, i}, {1, i, 1, 1, 1, 1, 1, i, i, i}, {1, 1, i, 1, 1, 1, 1, i, i, i}, {i, 1, i, 1, 1, 1, 1, i, i, i}, {i, i, i, 1, 1, 1, 1, i, i, i}, {1, 1, 1, i, 1, 1, 1, i, i, i}, {1, i, 1, i, 1, 1, 1, i, i, i}, {i, i, 1, i, 1, 1, 1, i, i, i}, {i, 1, i, i, 1, 1, 1, i, i, i}, {1, i, i, i, 1, 1, 1, i, i, i}, {i, 1, 1, 1, i, 1, 1, i, i, i}, {1, i, 1, 1, i, 1, 1, i, i, i}, {i, i, 1, 1, i, 1, 1, i, i, i}, {i, 1, i, 1, i, 1, 1, i, i, i}, {1, i, i, 1, i, 1, 1, i, i, i}, {i, i, i, 1, i, 1, 1, i, i, i}, {i, i, 1, i, i, 1, 1, i, i, i}, {1, 1, i, 1, 1, i, 1, i, i, i}, {i, 1, i, 1, 1, i, 1, i, i, i}, {1, 1, 1, i, 1, i, 1, i, i, i}, {i, 1, 1, i, 1, i, 1, i, i, i}, {1, 1, i, i, 1, i, 1, i, i, i}, {i, 1, i, i, 1, i, 1, i, i, i}, {1, i, i, i, 1, i, 1, i, i, i}, {1, 1, 1, 1, i, i, 1, i, i, i}, {i, 1, 1, 1, i, i, 1, i, i, i}, {1, 1, i, 1, i, i, 1, i, i, i}, {i, i, i, 1, i, i, 1, i, i, i}, {i, 1, i, i, i, i, 1, i, i, i}, {1, 1, 1, 1, 1, 1, i, i, i, i}, {i, i, 1, 1, 1, 1, i, i, i, i}, {i, 1, i, 1, 1, 1, i, i, i, i}, {1, i, 1, i, 1, 1, i, i, i, i}, {1, 1, i, i, 1, 1, i, i, i, i}, {i, i, i, i, 1, 1, i, i, i, i}, {1, 1, 1, 1, i, 1, i, i, i, i}, {1, i, 1, 1, i, 1, i, i, i, i}, {1, 1, i, 1, i, 1, i, i, i, i}, {i, i, i, 1, i, 1, i, i, i, i}, {1, i, i, i, i, 1, i, i, i, i}, {1, 1, 1, 1, 1, i, i, i, i, i}, {i, 1, 1, 1, 1, i, i, i, i, i}, {1, 1, 1, i, 1, i, i, i, i, i}, {i, i, 1, i, 1, i, i, i, i, i}, {i, 1, i, i, 1, i, i, i, i, i}, {1, 1, 1, 1, i, i, i, i, i, i}, {i, 1, 1, 1, i, i, i, i, i, i}, {1, i, 1, 1, i, i, i, i, i, i}, {1, 1, i, 1, i, i, i, i, i, i}, {1, 1, 1, i, i, i, i, i, i, i}};

sclass1 = {{i, i, 1, i, i, 1, 1, 1, 1, 1}, {i, 1, i, i, i, 1, 1, 1, 1, 1}, {i, i, i, i, i, 1, 1, 1, 1, 1}, {i, i, i, 1, 1, i, 1, 1, 1, 1}, {1, i, i, i, 1, i, 1, 1, 1, 1}, {i, i, i, i, 1, i, 1, 1, 1, 1}, {1, i, i, 1, i, i, 1, 1, 1, 1}, {i, i, i, 1, i, i, 1, 1, 1, 1}, {i, 1, 1, i, i, i, 1, 1, 1, 1}, {i, i, 1, i, i, i, 1, 1, 1, 1}, {i, 1, i, i, i, i, 1, 1, 1, 1}, {1, i, i, i, i, i, 1, 1, 1, 1}, {i, i, i, 1, 1, 1, i, 1, 1, 1}, {i, 1, i, i, 1, 1, i, 1, 1, 1}, {i, i, i, i, 1, 1, i, 1, 1, 1}, {i, 1, i, 1, i, 1, i, 1, 1, 1}, {i, 1, 1, i, i, 1, i, 1, 1, 1}, {i, i, i, i, i, 1, i, 1, 1, 1}, {i, 1, i, 1, 1, i, i, 1, 1, 1}, {1, i, i, 1, 1, i, i, 1, 1, 1}, {i, i, i, i, 1, i, i, 1, 1, 1}, {i, i, 1, 1, i, i, i, 1, 1, 1}, {1, i, i, 1, i, i, i, 1, 1, 1}, {i, 1, 1, i, i, i, i, 1, 1, 1}, {1, 1, i, i, i, i, i, 1, 1, 1}, {i, i, i, i, i, i, i, 1, 1, 1}, {i, i, 1, i, 1, 1, 1, i, 1, 1}, {1, i, i, i, 1, 1, 1, i, 1, 1}, {i, i, i, i, 1, 1, 1, i, 1, 1}, {i, 1, 1, i, i, 1, 1, i, 1, 1}, {1, i, 1, i, i, 1, 1, i, 1, 1}, {i, i, i, i, i, 1, 1, i, 1, 1}, {1, i, i, 1, 1, i, 1, i, 1, 1}, {1, i, 1, i, 1, i, 1, i, 1, 1}, {i, i, i, i, 1, i, 1, i, 1, 1}, {i, i, 1, 1, i, i, 1, i, 1, 1}, {1, i, i, 1, i, i, 1, i, 1, 1}, {i, 1, 1, i, i, i, 1, i, 1, 1}, {1, 1, i, i, i, i, 1, i, 1, 1}, {i, i, i, i, i, i, 1, i, 1, 1}, {i, 1, i, 1, 1, 1, i, i, 1, 1}, {i, i, i, 1, 1, 1, i, i, 1, 1}, {1, i, 1, i, 1, 1, i, i, 1, 1}, {i, i, 1, i, 1, 1, i, i, 1, 1}, {i, 1, i, i, 1, 1, i, i, 1, 1}, {1, i, i, i, 1, 1, i, i, 1, 1}, {i, i, 1, 1, i, 1, i, i, 1, 1}, {i, 1, i, 1, i, 1, i, i, 1, 1}, {1, i, 1, i, i, 1, i, i, 1, 1}, {1, 1, i, i, i, 1, i, i, 1, 1}, {i, i, i, i, i, 1, i, i, 1, 1}, {i, i, 1, 1, 1, i, i, i, 1, 1}, {i, 1, i, 1, 1, i, i, i, 1, 1}, {1, i, 1, i, 1, i, i, i, 1, 1}, {1, 1, i, i, 1, i, i, i, 1, 1}, {i, i, i, i, 1, i, i, i, 1, 1}, {i, 1, 1, 1, i, i, i, i, 1, 1}, {1, i, 1, 1, i, i, i, i, 1, 1}, {1, 1, i, 1, i, i, i, i, 1, 1}, {i, i, i, 1, i, i, i, i, 1, 1}, {1, 1, 1, i, i, i, i, i, 1, 1}, {i, i, 1, i, i, i, i, i, 1, 1}, {i, 1, i, i, i, i, i, i, 1, 1}, {1, i, i, i, i, i, i, i, 1, 1}, {i, i, i, 1, 1, 1, 1, 1, i, 1}, {i, i, 1, i, 1, 1, 1, 1, i, 1}, {i, i, i, i, 1, 1, 1, 1, i, 1}, {i, i, 1, 1, i, 1, 1, 1, i, 1}, {i, 1, 1, i, i, 1, 1, 1, i, 1}, {i, i, i, i, i, 1, 1, 1, i, 1}, {i, i, 1, 1, 1, i, 1, 1, i, 1}, {1, i, i, 1, 1, i, 1, 1, i, 1}, {i, i, i, i, 1, i, 1, 1, i, 1}, {i, 1, i, 1, i, i, 1, 1, i, 1}, {1, i, i, 1, i, i, 1, 1, i, 1}, {i, 1, 1, i, i, i, 1, 1, i, 1}, {1, i, 1, i, i, i, 1, 1, i, 1}, {i, i, i, i, i, i, 1, 1, i, 1}, {i, i, 1, 1, 1, 1, i, 1, i, 1}, {i, 1, i, 1, 1, 1, i, 1, i, 1}, {i, i, i, i, 1, 1, i, 1, i, 1}, {i, i, 1, 1, i, 1, i, 1, i, 1}, {i, 1, i, 1, i, 1, i, 1, i, 1}, {i, i, i, 1, i, 1, i, 1, i, 1}, {i, 1, 1, i, i, 1, i, 1, i, 1}, {i, i, 1, i, i, 1, i, 1, i, 1}, {i, 1, i, i, i, 1, i, 1, i, 1}, {1, i, i, i, i, 1, i, 1, i, 1}, {i, 1, 1, 1, 1, i, i, 1, i, 1}, {1, i, 1, 1, 1, i, i, 1, i, 1}, {1, 1, i, 1, 1, i, i, 1, i, 1}, {1, 1, 1, i, 1, i, i, 1, i, 1}, {i, 1, 1, i, 1, i, i, 1, i, 1}, {1, i, 1, i, 1, i, i, 1, i, 1}, {1, 1, i, i, 1, i, i, 1, i, 1}, {1, 1, 1, 1, i, i, i, 1, i, 1}, {i, 1, 1, 1, i, i, i, 1, i, 1}, {i, i, 1, 1, i, i, i, 1, i, 1}, {i, 1, i, 1, i, i, i, 1, i, 1}, {1, 1, 1, i, i, i, i, 1, i, 1}, {i, i, 1, i, i, i, i, 1, i, 1}, {i, 1, i, i, i, i, i, 1, i, 1}, {i, i, i, i, i, i, i, 1, i, 1}, {i, i, 1, 1, 1, 1, 1, i, i, 1}, {1, i, 1, i, 1, 1, 1, i, i, 1}, {i, i, i, i, 1, 1, 1, i, i, 1}, {i, 1, 1, 1, i, 1, 1, i, i, 1}, {1, i, 1, 1, i, 1, 1, i, i, 1}, {1, 1, i, 1, i, 1, 1, i, i, 1}, {i, 1, i, 1, i, 1, 1, i, i, 1}, {1, i, i, 1, i, 1, 1, i, i, 1}, {1, 1, 1, i, i, 1, 1, i, i, 1}, {1, 1, i, i, i, 1, 1, i, i, 1}, {i, i, 1, 1, 1, i, 1, i, i, 1}, {1, i, i, 1, 1, i, 1, i, i, 1}, {i, i, i, 1, 1, i, 1, i, i, 1}, {1, i, 1, i, 1, i, 1, i, i, 1}, {i, i, 1, i, 1, i, 1, i, i, 1}, {i, 1, i, i, 1, i, 1, i, i, 1}, {1, i, i, i, 1, i, 1, i, i, 1}, {1, 1, 1, 1, i, i, 1, i, i, 1}, {1, i, 1, 1, i, i, 1, i, i, 1}, {i, i, 1, 1, i, i, 1, i, i, 1}, {1, 1, i, 1, i, i, 1, i, i, 1}, {i, i, i, 1, i, i, 1, i, i, 1}, {1, i, 1, i, i, i, 1, i, i, 1}, {1, i, i, i, i, i, 1, i, i, 1}, {i, i, i, i, i, i, 1, i, i, 1}, {i, 1, i, 1, 1, 1, i, i, i, 1}, {1, i, i, 1, 1, 1, i, i, i, 1}, {i, 1, 1, i, 1, 1, i, i, i, 1}, {1, i, 1, i, 1, 1, i, i, i, 1}, {i, i, i, i, 1, 1, i, i, i, 1}, {1, 1, 1, 1, i, 1, i, i, i, 1}, {i, 1, 1, 1, i, 1, i, i, i, 1}, {i, i, 1, 1, i, 1, i, i, i, 1}, {1, 1, i, 1, i, 1, i, i, i, 1}, {i, i, i, 1, i, 1, i, i, i, 1}, {i, 1, 1, i, i, 1, i, i, i, 1}, {i, 1, i, i, i, 1, i, i, i, 1}, {i, i, i, i, i, 1, i, i, i, 1}, {1, 1, 1, 1, 1, i, i, i, i, 1}, {1, i, 1, 1, 1, i, i, i, i, 1}, {i, i, 1, 1, 1, i, i, i, i, 1}, {1, i, i, 1, 1, i, i, i, i, 1}, {1, 1, 1, i, 1, i, i, i, i, 1}, {i, i, 1, i, 1, i, i, i, i, 1}, {1, i, i, i, 1, i, i, i, i, 1}, {i, i, i, i, 1, i, i, i, i, 1}, {i, 1, 1, 1, i, i, i, i, i, 1}, {1, i, 1, 1, i, i, i, i, i, 1}, {i, 1, i, 1, i, i, i, i, i, 1}, {1, i, i, 1, i, i, i, i, i, 1}, {i, i, i, 1, i, i, i, i, i, 1}, {i, 1, 1, i, i, i, i, i, i, 1}, {1, i, 1, i, i, i, i, i, i, 1}, {i, i, 1, i, i, i, i, i, i, 1}, {1, 1, i, i, i, i, i, i, i, 1}, {i, i, i, i, i, i, i, i, i, 1}, {i, 1, i, i, 1, 1, 1, 1, 1, i}, {1, i, i, i, 1, 1, 1, 1, 1, i}, {i, i, i, i, 1, 1, 1, 1, 1, i}, {i, 1, 1, i, i, 1, 1, 1, 1, i}, {1, 1, i, i, i, 1, 1, 1, 1, i}, {i, i, i, i, i, 1, 1, 1, 1, i}, {1, i, i, 1, 1, i, 1, 1, 1, i}, {1, 1, i, i, 1, i, 1, 1, 1, i}, {i, i, i, i, 1, i, 1, 1, 1, i}, {i, 1, i, 1, i, i, 1, 1, 1, i}, {1, i, i, 1, i, i, 1, 1, 1, i}, {i, 1, 1, i, i, i, 1, 1, 1, i}, {1, i, 1, i, i, i, 1, 1, 1, i}, {i, i, i, i, i, i, 1, 1, 1, i}, {i, 1, i, 1, 1, 1, i, 1, 1, i}, {1, 1, i, i, 1, 1, i, 1, 1, i}, {i, i, i, i, 1, 1, i, 1, 1, i}, {i, 1, 1, 1, i, 1, i, 1, 1, i}, {1, i, 1, 1, i, 1, i, 1, 1, i}, {i, i, 1, 1, i, 1, i, 1, 1, i}, {1, 1, i, 1, i, 1, i, 1, 1, i}, {1, i, i, 1, i, 1, i, 1, 1, i}, {1, 1, 1, i, i, 1, i, 1, 1, i}, {1, i, 1, i, i, 1, i, 1, 1, i}, {i, 1, i, 1, 1, i, i, 1, 1, i}, {1, i, i, 1, 1, i, i, 1, 1, i}, {i, i, i, 1, 1, i, i, 1, 1, i}, {i, i, 1, i, 1, i, i, 1, 1, i}, {1, 1, i, i, 1, i, i, 1, 1, i}, {i, 1, i, i, 1, i, i, 1, 1, i}, {1, i, i, i, 1, i, i, 1, 1, i}, {1, 1, 1, 1, i, i, i, 1, 1, i}, {1, i, 1, 1, i, i, i, 1, 1, i}, {1, 1, i, 1, i, i, i, 1, 1, i}, {i, 1, i, 1, i, i, i, 1, 1, i}, {i, i, i, 1, i, i, i, 1, 1, i}, {1, 1, i, i, i, i, i, 1, 1, i}, {1, i, i, i, i, i, i, 1, 1, i}, {i, i, i, i, i, i, i, 1, 1, i}, {1, i, 1, i, 1, 1, 1, i, 1, i}, {1, 1, i, i, 1, 1, 1, i, 1, i}, {i, i, i, i, 1, 1, 1, i, 1, i}, {i, i, i, 1, i, 1, 1, i, 1, i}, {i, 1, 1, i, i, 1, 1, i, 1, i}, {1, i, 1, i, i, 1, 1, i, 1, i}, {i, i, 1, i, i, 1, 1, i, 1, i}, {1, 1, i, i, i, 1, 1, i, 1, i}, {i, 1, i, i, i, 1, 1, i, 1, i}, {1, i, i, i, i, 1, 1, i, 1, i}, {i, 1, 1, 1, 1, i, 1, i, 1, i}, {1, i, 1, 1, 1, i, 1, i, 1, i}, {i, i, 1, 1, 1, i, 1, i, 1, i}, {1, 1, i, 1, 1, i, 1, i, 1, i}, {i, 1, i, 1, 1, i, 1, i, 1, i}, {1, 1, 1, i, 1, i, 1, i, 1, i}, {i, 1, 1, i, 1, i, 1, i, 1, i}, {1, 1, 1, 1, i, i, 1, i, 1, i}, {i, 1, 1, 1, i, i, 1, i, 1, i}, {1, 1, 1, i, i, i, 1, i, 1, i}, {1, i, 1, i, i, i, 1, i, 1, i}, {i, i, 1, i, i, i, 1, i, 1, i}, {1, 1, i, i, i, i, 1, i, 1, i}, {i, 1, i, i, i, i, 1, i, 1, i}, {i, i, i, i, i, i, 1, i, 1, i}, {i, 1, i, 1, 1, 1, i, i, 1, i}, {1, i, i, 1, 1, 1, i, i, 1, i}, {i, 1, 1, i, 1, 1, i, i, 1, i}, {1, i, 1, i, 1, 1, i, i, 1, i}, {i, i, i, i, 1, 1, i, i, 1, i}, {1, 1, 1, 1, i, 1, i, i, 1, i}, {1, i, 1, 1, i, 1, i, i, 1, i}, {1, 1, 1, i, i, 1, i, i, 1, i}, {i, 1, 1, i, i, 1, i, i, 1, i}, {i, i, 1, i, i, 1, i, i, 1, i}, {1, 1, i, i, i, 1, i, i, 1, i}, {1, i, i, i, i, 1, i, i, 1, i}, {i, i, i, i, i, 1, i, i, 1, i}, {1, 1, 1, 1, 1, i, i, i, 1, i}, {i, 1, 1, 1, 1, i, i, i, 1, i}, {1, 1, i, 1, 1, i, i, i, 1, i}, {1, i, i, 1, 1, i, i, i, 1, i}, {i, i, i, 1, 1, i, i, i, 1, i}, {1, 1, i, i, 1, i, i, i, 1, i}, {i, 1, i, i, 1, i, i, i, 1, i}, {i, i, i, i, 1, i, i, i, 1, i}, {i, i, 1, 1, i, i, i, i, 1, i}, {1, 1, i, 1, i, i, i, i, 1, i}, {i, 1, i, 1, i, i, i, i, 1, i}, {1, i, i, 1, i, i, i, i, 1, i}, {1, 1, 1, i, i, i, i, i, 1, i}, {i, 1, 1, i, i, i, i, i, 1, i}, {1, i, 1, i, i, i, i, i, 1, i}, {i, 1, i, i, i, i, i, i, 1, i}, {1, i, i, i, i, i, i, i, 1, i}, {i, i, i, i, i, i, i, i, 1, i}, {i, i, 1, 1, 1, 1, 1, 1, i, i}, {i, i, i, 1, 1, 1, 1, 1, i, i}, {i, i, 1, i, 1, 1, 1, 1, i, i}, {1, 1, i, i, 1, 1, 1, 1, i, i}, {i, 1, i, i, 1, 1, 1, 1, i, i}, {1, i, i, i, 1, 1, 1, 1, i, i}, {i, i, 1, 1, i, 1, 1, 1, i, i}, {i, 1, i, 1, i, 1, 1, 1, i, i}, {1, i, 1, i, i, 1, 1, 1, i, i}, {1, 1, i, i, i, 1, 1, 1, i, i}, {i, i, i, i, i, 1, 1, 1, i, i}, {i, i, 1, 1, 1, i, 1, 1, i, i}, {i, 1, i, 1, 1, i, 1, 1, i, i}, {1, i, 1, i, 1, i, 1, 1, i, i}, {1, 1, i, i, 1, i, 1, 1, i, i}, {i, i, i, i, 1, i, 1, 1, i, i}, {i, 1, 1, 1, i, i, 1, 1, i, i}, {1, i, 1, 1, i, i, 1, 1, i, i}, {1, 1, i, 1, i, i, 1, 1, i, i}, {i, i, i, 1, i, i, 1, 1, i, i}, {1, 1, 1, i, i, i, 1, 1, i, i}, {i, i, 1, i, i, i, 1, 1, i, i}, {i, 1, i, i, i, i, 1, 1, i, i}, {1, i, i, i, i, i, 1, 1, i, i}, {i, i, 1, 1, 1, 1, i, 1, i, i}, {1, i, i, 1, 1, 1, i, 1, i, i}, {i, 1, 1, i, 1, 1, i, 1, i, i}, {1, 1, i, i, 1, 1, i, 1, i, i}, {i, i, i, i, 1, 1, i, 1, i, i}, {1, 1, 1, 1, i, 1, i, 1, i, i}, {i, 1, 1, 1, i, 1, i, 1, i, i}, {1, i, 1, 1, i, 1, i, 1, i, i}, {i, 1, i, 1, i, 1, i, 1, i, i}, {i, i, i, 1, i, 1, i, 1, i, i}, {i, 1, 1, i, i, 1, i, 1, i, i}, {i, i, 1, i, i, 1, i, 1, i, i}, {i, i, i, i, i, 1, i, 1, i, i}, {1, 1, 1, 1, 1, i, i, 1, i, i}, {1, 1, i, 1, 1, i, i, 1, i, i}, {i, 1, i, 1, 1, i, i, 1, i, i}, {1, i, i, 1, 1, i, i, 1, i, i}, {1, 1, 1, i, 1, i, i, 1, i, i}, {i, 1, i, i, 1, i, i, 1, i, i}, {1, i, i, i, 1, i, i, 1, i, i}, {i, i, i, i, 1, i, i, 1, i, i}, {i, 1, 1, 1, i, i, i, 1, i, i}, {i, i, 1, 1, i, i, i, 1, i, i}, {1, 1, i, 1, i, i, i, 1, i, i}, {1, i, i, 1, i, i, i, 1, i, i}, {i, i, i, 1, i, i, i, 1, i, i}, {i, 1, 1, i, i, i, i, 1, i, i}, {1, i, 1, i, i, i, i, 1, i, i}, {1, 1, i, i, i, i, i, 1, i, i}, {i, 1, i, i, i, i, i, 1, i, i}, {i, i, i, i, i, i, i, 1, i, i}, {i, i, 1, 1, 1, 1, 1, i, i, i}, {1, i, i, 1, 1, 1, 1, i, i, i}, {i, 1, 1, i, 1, 1, 1, i, i, i}, {1, 1, i, i, 1, 1, 1, i, i, i}, {i, i, i, i, 1, 1, 1, i, i, i}, {1, 1, 1, 1, i, 1, 1, i, i, i}, {1, 1, i, 1, i, 1, 1, i, i, i}, {1, 1, 1, i, i, 1, 1, i, i, i}, {i, 1, 1, i, i, 1, 1, i, i, i}, {1, i, 1, i, i, 1, 1, i, i, i}, {i, 1, i, i, i, 1, 1, i, i, i}, {1, i, i, i, i, 1, 1, i, i, i}, {i, i, i, i, i, 1, 1, i, i, i}, {1, 1, 1, 1, 1, i, 1, i, i, i}, {i, 1, 1, 1, 1, i, 1, i, i, i}, {1, i, 1, 1, 1, i, 1, i, i, i}, {1, i, i, 1, 1, i, 1, i, i, i}, {i, i, i, 1, 1, i, 1, i, i, i}, {1, i, 1, i, 1, i, 1, i, i, i}, {i, i, 1, i, 1, i, 1, i, i, i}, {i, i, i, i, 1, i, 1, i, i, i}, {1, i, 1, 1, i, i, 1, i, i, i}, {i, i, 1, 1, i, i, 1, i, i, i}, {i, 1, i, 1, i, i, 1, i, i, i}, {1, i, i, 1, i, i, 1, i, i, i}, {1, 1, 1, i, i, i, 1, i, i, i}, {i, 1, 1, i, i, i, 1, i, i, i}, {i, i, 1, i, i, i, 1, i, i, i}, {1, 1, i, i, i, i, 1, i, i, i}, {1, i, i, i, i, i, 1, i, i, i}, {i, i, i, i, i, i, 1, i, i, i}, {i, 1, 1, 1, 1, 1, i, i, i, i}, {1, i, 1, 1, 1, 1, i, i, i, i}, {1, 1, i, 1, 1, 1, i, i, i, i}, {i, i, i, 1, 1, 1, i, i, i, i}, {1, 1, 1, i, 1, 1, i, i, i, i}, {i, i, 1, i, 1, 1, i, i, i, i}, {i, 1, i, i, 1, 1, i, i, i, i}, {1, i, i, i, 1, 1, i, i, i, i}, {i, 1, 1, 1, i, 1, i, i, i, i}, {i, i, 1, 1, i, 1, i, i, i, i}, {i, 1, i, 1, i, 1, i, i, i, i}, {1, i, i, 1, i, 1, i, i, i, i}, {1, 1, 1, i, i, 1, i, i, i, i}, {1, i, 1, i, i, 1, i, i, i, i}, {i, i, 1, i, i, 1, i, i, i, i}, {1, 1, i, i, i, 1, i, i, i, i}, {i, 1, i, i, i, 1, i, i, i, i}, {i, i, i, i, i, 1, i, i, i, i}, {1, i, 1, 1, 1, i, i, i, i, i}, {i, i, 1, 1, 1, i, i, i, i, i}, {1, 1, i, 1, 1, i, i, i, i, i}, {i, 1, i, 1, 1, i, i, i, i, i}, {i, i, i, 1, 1, i, i, i, i, i}, {i, 1, 1, i, 1, i, i, i, i, i}, {1, i, 1, i, 1, i, i, i, i, i}, {1, 1, i, i, 1, i, i, i, i, i}, {1, i, i, i, 1, i, i, i, i, i}, {i, i, i, i, 1, i, i, i, i, i}, {i, i, 1, 1, i, i, i, i, i, i}, {i, 1, i, 1, i, i, i, i, i, i}, {1, i, i, 1, i, i, i, i, i, i}, {i, i, i, 1, i, i, i, i, i, i}, {i, 1, 1, i, i, i, i, i, i, i}, {1, i, 1, i, i, i, i, i, i, i}, {i, i, 1, i, i, i, i, i, i, i}, {1, 1, i, i, i, i, i, i, i, i}, {i, 1, i, i, i, i, i, i, i, i}, {1, i, i, i, i, i, i, i, i, i}};

sclass2 = {{i, i, i, 1, 1, 1, 1, 1, 1, 1}, {i, i, 1, i, 1, 1, 1, 1, 1, 1}, {i, 1, i, i, 1, 1, 1, 1, 1, 1}, {1, i, i, i, 1, 1, 1, 1, 1, 1}, {i, i, 1, 1, i, 1, 1, 1, 1, 1}, {i, 1, i, 1, i, 1, 1, 1, 1, 1}, {1, i, i, 1, i, 1, 1, 1, 1, 1}, {1, i, 1, i, i, 1, 1, 1, 1, 1}, {1, 1, i, i, i, 1, 1, 1, 1, 1}, {i, i, 1, 1, 1, i, 1, 1, 1, 1}, {i, 1, i, 1, 1, i, 1, 1, 1, 1}, {i, 1, 1, i, 1, i, 1, 1, 1, 1}, {1, i, 1, i, 1, i, 1, 1, 1, 1}, {1, 1, i, i, 1, i, 1, 1, 1, 1}, {i, 1, 1, 1, i, i, 1, 1, 1, 1}, {1, i, 1, 1, i, i, 1, 1, 1, 1}, {1, 1, i, 1, i, i, 1, 1, 1, 1}, {1, 1, 1, i, i, i, 1, 1, 1, 1}, {i, i, 1, 1, 1, 1, i, 1, 1, 1}, {1, i, i, 1, 1, 1, i, 1, 1, 1}, {i, 1, 1, i, 1, 1, i, 1, 1, 1}, {1, i, 1, i, 1, 1, i, 1, 1, 1}, {1, 1, i, i, 1, 1, i, 1, 1, 1}, {i, 1, 1, 1, i, 1, i, 1, 1, 1}, {1, i, 1, 1, i, 1, i, 1, 1, 1}, {1, 1, i, 1, i, 1, i, 1, 1, 1}, {1, 1, 1, i, i, 1, i, 1, 1, 1}, {i, 1, 1, 1, 1, i, i, 1, 1, 1}, {1, i, 1, 1, 1, i, i, 1, 1, 1}, {1, 1, i, 1, 1, i, i, 1, 1, 1}, {1, 1, 1, i, 1, i, i, 1, 1, 1}, {1, 1, 1, 1, i, i, i, 1, 1, 1}, {i, i, 1, 1, 1, 1, 1, i, 1, 1}, {i, 1, i, 1, 1, 1, 1, i, 1, 1}, {1, i, i, 1, 1, 1, 1, i, 1, 1}, {i, 1, 1, i, 1, 1, 1, i, 1, 1}, {1, 1, i, i, 1, 1, 1, i, 1, 1}, {i, 1, 1, 1, i, 1, 1, i, 1, 1}, {1, i, 1, 1, i, 1, 1, i, 1, 1}, {1, 1, i, 1, i, 1, 1, i, 1, 1}, {1, 1, 1, i, i, 1, 1, i, 1, 1}, {i, 1, 1, 1, 1, i, 1, i, 1, 1}, {1, i, 1, 1, 1, i, 1, i, 1, 1}, {1, 1, i, 1, 1, i, 1, i, 1, 1}, {1, 1, 1, i, 1, i, 1, i, 1, 1}, {1, 1, 1, 1, i, i, 1, i, 1, 1}, {i, 1, 1, 1, 1, 1, i, i, 1, 1}, {1, i, 1, 1, 1, 1, i, i, 1, 1}, {1, 1, i, 1, 1, 1, i, i, 1, 1}, {1, 1, 1, i, 1, 1, i, i, 1, 1}, {1, 1, 1, 1, i, 1, i, i, 1, 1}, {1, 1, 1, 1, 1, i, i, i, 1, 1}, {i, 1, i, 1, 1, 1, 1, 1, i, 1}, {1, i, i, 1, 1, 1, 1, 1, i, 1}, {i, 1, 1, i, 1, 1, 1, 1, i, 1}, {1, i, 1, i, 1, 1, 1, 1, i, 1}, {1, 1, i, i, 1, 1, 1, 1, i, 1}, {i, 1, 1, 1, i, 1, 1, 1, i, 1}, {1, i, 1, 1, i, 1, 1, 1, i, 1}, {1, 1, i, 1, i, 1, 1, 1, i, 1}, {1, 1, 1, i, i, 1, 1, 1, i, 1}, {i, 1, 1, 1, 1, i, 1, 1, i, 1}, {1, i, 1, 1, 1, i, 1, 1, i, 1}, {1, 1, i, 1, 1, i, 1, 1, i, 1}, {1, 1, 1, i, 1, i, 1, 1, i, 1}, {1, 1, 1, 1, i, i, 1, 1, i, 1}, {i, 1, 1, 1, 1, 1, i, 1, i, 1}, {1, i, 1, 1, 1, 1, i, 1, i, 1}, {1, 1, i, 1, 1, 1, i, 1, i, 1}, {1, 1, 1, i, 1, 1, i, 1, i, 1}, {1, 1, 1, 1, i, 1, i, 1, i, 1}, {i, 1, 1, 1, 1, 1, 1, i, i, 1}, {1, i, 1, 1, 1, 1, 1, i, i, 1}, {1, 1, i, 1, 1, 1, 1, i, i, 1}, {1, 1, 1, i, 1, 1, 1, i, i, 1}, {1, 1, 1, 1, 1, i, 1, i, i, 1}, {1, 1, 1, 1, 1, 1, i, i, i, 1}, {i, i, 1, 1, 1, 1, 1, 1, 1, i}, {i, 1, i, 1, 1, 1, 1, 1, 1, i}, {1, i, i, 1, 1, 1, 1, 1, 1, i}, {i, 1, 1, i, 1, 1, 1, 1, 1, i}, {1, i, 1, i, 1, 1, 1, 1, 1, i}, {i, 1, 1, 1, i, 1, 1, 1, 1, i}, {1, i, 1, 1, i, 1, 1, 1, 1, i}, {1, 1, i, 1, i, 1, 1, 1, 1, i}, {1, 1, 1, i, i, 1, 1, 1, 1, i}, {i, 1, 1, 1, 1, i, 1, 1, 1, i}, {1, i, 1, 1, 1, i, 1, 1, 1, i}, {1, 1, i, 1, 1, i, 1, 1, 1, i}, {1, 1, 1, i, 1, i, 1, 1, 1, i}, {1, 1, 1, 1, i, i, 1, 1, 1, i}, {i, 1, 1, 1, 1, 1, i, 1, 1, i}, {1, i, 1, 1, 1, 1, i, 1, 1, i}, {1, 1, i, 1, 1, 1, i, 1, 1, i}, {1, 1, 1, i, 1, 1, i, 1, 1, i}, {1, 1, 1, 1, 1, i, i, 1, 1, i}, {i, 1, 1, 1, 1, 1, 1, i, 1, i}, {1, i, 1, 1, 1, 1, 1, i, 1, i}, {1, 1, i, 1, 1, 1, 1, i, 1, i}, {1, 1, 1, i, 1, 1, 1, i, 1, i}, {1, 1, 1, 1, i, 1, 1, i, 1, i}, {1, 1, 1, 1, 1, 1, i, i, 1, i}, {i, 1, 1, 1, 1, 1, 1, 1, i, i}, {1, i, 1, 1, 1, 1, 1, 1, i, i}, {1, 1, i, 1, 1, 1, 1, 1, i, i}, {1, 1, 1, i, 1, 1, 1, 1, i, i}, {1, 1, 1, 1, i, 1, 1, 1, i, i}, {1, 1, 1, 1, 1, i, 1, 1, i, i}, {1, 1, 1, 1, 1, 1, i, 1, i, i}, {1, 1, 1, 1, 1, 1, 1, i, i, i}};
